Witness-split + window-cardinality refinement for $r_3(N)$: Architecture, empirical results, and a structural hard pocket

We describe a reproducible computational framework for upper-bound searches on r_3(N), the maximum size of a 3-term-arithmetic-progression-free subset of [1,N]. The framework combines a verified lower-bound witness, endpoint forcing, depth-d witness-variable splitting, OEIS A003002 window-cardinality pruning, and recursive refinement of timed-out subproblems. Applied to the frontier case N = 212, K = 44, it found no feasible 44-set across millions of CP-SAT subproblems, supporting but not proving the conjectural value r_3(212) = 43. A 300-second recap leaves 45 resistant chunks; one-hour HiGHS MIP closes none of them; the full eight-hour HiGHS audit closes 25/45 and leaves 20/45 with dual bounds still pinned at 0.0. A CDCL/SAT re-attack on those LP-paradigm-resistant chunks closes 18 via conflict-driven clause learning; all eighteen carry independently verified DRAT proofs. The remaining two chunks (T1c) resist every tested paradigm under generous wall caps. We release the witness, solver scripts, result logs, tiered benchmark instances, verified DRAT/LRAT proofs, and a Lean formal-proof-search encoding of T1c, and frame the unit-gap problem r_3(212) in {43,44} as a target for stronger additive-combinatorial bounds, custom branch-and-bound, or formal proof-search systems.

==> anc/N212_K43_witness.json <==
{
  "N": 212,
  "found_at_N": 211,
  "target": 43,
  "A": [
    3,
    4,
    9,
    11,
    12,
    16,
    22,
    24,
    25,
    27,
    31,
    48,
    52,
    54,
    55,
    57,
    63,
    67,
    68,
    70,
    75,
    76,
    91,
    142,
    145,
    150,
    152,
    156,
    161,
    164,
    165,
    168,
    181,
    182,
    187,
    189,
    190,
    195,
    202,
    204,
    205,
    207,
    211
  ],
  "size": 43,
  "seconds": 1850.9142,
  "attempts": [
    {
      "N": 211,
      "target": 43,
      "found": true,
      "best_violation_count": 0,
      "best_set": [
        3,
        4,
        9,
        11,
        12,
        16,
        22,
        24,
        25,
        27,
        31,
        48,
        52,
        54,
        55,
        57,
        63,
        67,
        68,
        70,
        75,
        76,
        91,
        142,
        145,
        150,
        152,
        156,
        161,
        164,
        165,
        168,
        181,
        182,
        187,
        189,
        190,
        195,
        202,
        204,
        205,
        207,
        211
      ],
      "restarts_completed": 94,
      "steps_completed": 234848,
      "witness": [
        3,
        4,
        9,
        11,
        12,
        16,
        22,
        24,
        25,
        27,
        31,
        48,
        52,
        54,
        55,
        57,
        63,
        67,
        68,
        70,
        75,
        76,
        91,
        142,
        145,
        150,
        152,
        156,
        161,
        164,
        165,
        168,
        181,
        182,
        187,
        189,
        190,
        195,
        202,
        204,
        205,
        207,
        211
      ],
      "witness_report": {
        "ok": true,
        "size": 43,
        "N": 211,
        "min": 3,
        "max": 211,
        "is_3ap_free": true,
        "witness_triple": null
      }
    }
  ]
}


==> anc/N212_K44_force_endpoints.json <==
[1, 212]


==> anc/N212_K44_t1a25.jsonl <==
{"K": 44, "N": 212, "assignment_fixed_in": [3, 4, 9, 11, 12, 16, 22, 24, 27, 54, 55], "assignment_fixed_out": [25, 31, 48, 52, 57, 63, 67, 68, 70, 75, 76, 91, 142], "branch_order": "degree", "branch_value": "min", "branches": 449026, "certifies": false, "chunk_id": 23039, "conflicts": 384332, "fixed_in": [1, 3, 4, 9, 11, 12, 16, 22, 24, 27, 54, 55, 212], "fixed_out": [25, 31, 48, 52, 57, 63, 67, 68, 70, 75, 76, 91, 142], "fixed_search": true, "global_fixed_in": [1, 212], "global_fixed_out": [], "prefix": [{"selected": 1, "value": 3}, {"selected": 1, "value": 4}, {"selected": 1, "value": 9}, {"selected": 1, "value": 11}, {"selected": 1, "value": 12}, {"selected": 1, "value": 16}, {"selected": 1, "value": 22}, {"selected": 1, "value": 24}, {"selected": 0, "value": 25}, {"selected": 1, "value": 27}, {"selected": 0, "value": 31}, {"selected": 0, "value": 48}, {"selected": 0, "value": 52}, {"selected": 1, "value": 54}, {"selected": 1, "value": 55}, {"selected": 0, "value": 57}, {"selected": 0, "value": 63}, {"selected": 0, "value": 67}, {"selected": 0, "value": 68}, {"selected": 0, "value": 70}, {"selected": 0, "value": 75}, {"selected": 0, "value": 76}, {"selected": 0, "value": 91}, {"selected": 0, "value": 142}], "prune_prefix_ap": true, "seconds": 300.0278, "solver_status_name": "UNKNOWN", "split_count": 24, "split_variables": [3, 4, 9, 11, 12, 16, 22, 24, 25, 27, 31, 48, 52, 54, 55, 57, 63, 67, 68, 70, 75, 76, 91, 142], "status": "UNKNOWN", "strategy": "degree-vars", "witness": [], "witness_verified": false}
{"K": 44, "N": 212, "assignment_fixed_in": [3, 4, 9, 11, 12, 16, 22, 24, 27, 57, 142], "assignment_fixed_out": [25, 31, 48, 52, 54, 55, 63, 67, 68, 70, 75, 76, 91], "branch_order": "degree", "branch_value": "min", "branches": 354140, "certifies": false, "chunk_id": 24318, "conflicts": 290199, "fixed_in": [1, 3, 4, 9, 11, 12, 16, 22, 24, 27, 57, 142, 212], "fixed_out": [25, 31, 48, 52, 54, 55, 63, 67, 68, 70, 75, 76, 91], "fixed_search": true, "global_fixed_in": [1, 212], "global_fixed_out": [], "prefix": [{"selected": 1, "value": 3}, {"selected": 1, "value": 4}, {"selected": 1, "value": 9}, {"selected": 1, "value": 11}, {"selected": 1, "value": 12}, {"selected": 1, "value": 16}, {"selected": 1, "value": 22}, {"selected": 1, "value": 24}, {"selected": 0, "value": 25}, {"selected": 1, "value": 27}, {"selected": 0, "value": 31}, {"selected": 0, "value": 48}, {"selected": 0, "value": 52}, {"selected": 0, "value": 54}, {"selected": 0, "value": 55}, {"selected": 1, "value": 57}, {"selected": 0, "value": 63}, {"selected": 0, "value": 67}, {"selected": 0, "value": 68}, {"selected": 0, "value": 70}, {"selected": 0, "value": 75}, {"selected": 0, "value": 76}, {"selected": 0, "value": 91}, {"selected": 1, "value": 142}], "prune_prefix_ap": true, "seconds": 300.0254, "solver_status_name": "UNKNOWN", "split_count": 24, "split_variables": [3, 4, 9, 11, 12, 16, 22, 24, 25, 27, 31, 48, 52, 54, 55, 57, 63, 67, 68, 70, 75, 76, 91, 142], "status": "UNKNOWN", "strategy": "degree-vars", "witness": [], "witness_verified": false}
{"K": 44, "N": 212, "assignment_fixed_in": [3, 4, 9, 11, 12, 16, 22, 24, 52, 55, 75], "assignment_fixed_out": [25, 27, 31, 48, 54, 57, 63, 67, 68, 70, 76, 91, 142], "branch_order": "degree", "branch_value": "min", "branches": 543033, "certifies": false, "chunk_id": 30199, "conflicts": 459409, "fixed_in": [1, 3, 4, 9, 11, 12, 16, 22, 24, 52, 55, 75, 212], "fixed_out": [25, 27, 31, 48, 54, 57, 63, 67, 68, 70, 76, 91, 142], "fixed_search": true, "global_fixed_in": [1, 212], "global_fixed_out": [], "prefix": [{"selected": 1, "value": 3}, {"selected": 1, "value": 4}, {"selected": 1, "value": 9}, {"selected": 1, "value": 11}, {"selected": 1, "value": 12}, {"selected": 1, "value": 16}, {"selected": 1, "value": 22}, {"selected": 1, "value": 24}, {"selected": 0, "value": 25}, {"selected": 0, "value": 27}, {"selected": 0, "value": 31}, {"selected": 0, "value": 48}, {"selected": 1, "value": 52}, {"selected": 0, "value": 54}, {"selected": 1, "value": 55}, {"selected": 0, "value": 57}, {"selected": 0, "value": 63}, {"selected": 0, "value": 67}, {"selected": 0, "value": 68}, {"selected": 0, "value": 70}, {"selected": 1, "value": 75}, {"selected": 0, "value": 76}, {"selected": 0, "value": 91}, {"selected": 0, "value": 142}], "prune_prefix_ap": true, "seconds": 300.0273, "solver_status_name": "UNKNOWN", "split_count": 24, "split_variables": [3, 4, 9, 11, 12, 16, 22, 24, 25, 27, 31, 48, 52, 54, 55, 57, 63, 67, 68, 70, 75, 76, 91, 142], "status": "UNKNOWN", "strategy": "degree-vars", "witness": [], "witness_verified": false}
{"K": 44, "N": 212, "assignment_fixed_in": [3, 4, 9, 11, 12, 16, 22, 24, 54, 63, 76], "assignment_fixed_out": [25, 27, 31, 48, 52, 55, 57, 67, 68, 70, 75, 91, 142], "branch_order": "degree", "branch_value": "min", "branches": 941336, "certifies": false, "chunk_id": 31611, "conflicts": 28205, "fixed_in": [1, 3, 4, 9, 11, 12, 16, 22, 24, 54, 63, 76, 212], "fixed_out": [25, 27, 31, 48, 52, 55, 57, 67, 68, 70, 75, 91, 142], "fixed_search": true, "global_fixed_in": [1, 212], "global_fixed_out": [], "prefix": [{"selected": 1, "value": 3}, {"selected": 1, "value": 4}, {"selected": 1, "value": 9}, {"selected": 1, "value": 11}, {"selected": 1, "value": 12}, {"selected": 1, "value": 16}, {"selected": 1, "value": 22}, {"selected": 1, "value": 24}, {"selected": 0, "value": 25}, {"selected": 0, "value": 27}, {"selected": 0, "value": 31}, {"selected": 0, "value": 48}, {"selected": 0, "value": 52}, {"selected": 1, "value": 54}, {"selected": 0, "value": 55}, {"selected": 0, "value": 57}, {"selected": 1, "value": 63}, {"selected": 0, "value": 67}, {"selected": 0, "value": 68}, {"selected": 0, "value": 70}, {"selected": 0, "value": 75}, {"selected": 1, "value": 76}, {"selected": 0, "value": 91}, {"selected": 0, "value": 142}], "prune_prefix_ap": true, "seconds": 300.0197, "solver_status_name": "UNKNOWN", "split_count": 24, "split_variables": [3, 4, 9, 11, 12, 16, 22, 24, 25, 27, 31, 48, 52, 54, 55, 57, 63, 67, 68, 70, 75, 76, 91, 142], "status": "UNKNOWN", "strategy": "degree-vars", "witness": [], "witness_verified": false}
{"K": 44, "N": 212, "assignment_fixed_in": [3, 4, 9, 11, 12, 16, 22, 25, 27, 63, 67, 142], "assignment_fixed_out": [24, 31, 48, 52, 54, 55, 57, 68, 70, 75, 76, 91], "branch_order": "degree", "branch_value": "min", "branches": 3219091, "certifies": false, "chunk_id": 40766, "conflicts": 2945889, "fixed_in": [1, 3, 4, 9, 11, 12, 16, 22, 25, 27, 63, 67, 142, 212], "fixed_out": [24, 31, 48, 52, 54, 55, 57, 68, 70, 75, 76, 91], "fixed_search": true, "global_fixed_in": [1, 212], "global_fixed_out": [], "prefix": [{"selected": 1, "value": 3}, {"selected": 1, "value": 4}, {"selected": 1, "value": 9}, {"selected": 1, "value": 11}, {"selected": 1, "value": 12}, {"selected": 1, "value": 16}, {"selected": 1, "value": 22}, {"selected": 0, "value": 24}, {"selected": 1, "value": 25}, {"selected": 1, "value": 27}, {"selected": 0, "value": 31}, {"selected": 0, "value": 48}, {"selected": 0, "value": 52}, {"selected": 0, "value": 54}, {"selected": 0, "value": 55}, {"selected": 0, "value": 57}, {"selected": 1, "value": 63}, {"selected": 1, "value": 67}, {"selected": 0, "value": 68}, {"selected": 0, "value": 70}, {"selected": 0, "value": 75}, {"selected": 0, "value": 76}, {"selected": 0, "value": 91}, {"selected": 1, "value": 142}], "prune_prefix_ap": true, "seconds": 300.0222, "solver_status_name": "UNKNOWN", "split_count": 24, "split_variables": [3, 4, 9, 11, 12, 16, 22, 24, 25, 27, 31, 48, 52, 54, 55, 57, 63, 67, 68, 70, 75, 76, 91, 142], "status": "UNKNOWN", "strategy": "degree-vars", "witness": [], "witness_verified": false}
{"K": 44, "N": 212, "assignment_fixed_in": [3, 4, 9, 11, 12, 16, 22, 25, 52, 55, 63], "assignment_fixed_out": [24, 27, 31, 48, 54, 57, 67, 68, 70, 75, 76, 91, 142], "branch_order": "degree", "branch_value": "min", "branches": 584285, "certifies": false, "chunk_id": 46463, "conflicts": 500065, "fixed_in": [1, 3, 4, 9, 11, 12, 16, 22, 25, 52, 55, 63, 212], "fixed_out": [24, 27, 31, 48, 54, 57, 67, 68, 70, 75, 76, 91, 142], "fixed_search": true, "global_fixed_in": [1, 212], "global_fixed_out": [], "prefix": [{"selected": 1, "value": 3}, {"selected": 1, "value": 4}, {"selected": 1, "value": 9}, {"selected": 1, "value": 11}, {"selected": 1, "value": 12}, {"selected": 1, "value": 16}, {"selected": 1, "value": 22}, {"selected": 0, "value": 24}, {"selected": 1, "value": 25}, {"selected": 0, "value": 27}, {"selected": 0, "value": 31}, {"selected": 0, "value": 48}, {"selected": 1, "value": 52}, {"selected": 0, "value": 54}, {"selected": 1, "value": 55}, {"selected": 0, "value": 57}, {"selected": 1, "value": 63}, {"selected": 0, "value": 67}, {"selected": 0, "value": 68}, {"selected": 0, "value": 70}, {"selected": 0, "value": 75}, {"selected": 0, "value": 76}, {"selected": 0, "value": 91}, {"selected": 0, "value": 142}], "prune_prefix_ap": true, "seconds": 300.0243, "solver_status_name": "UNKNOWN", "split_count": 24, "split_variables": [3, 4, 9, 11, 12, 16, 22, 24, 25, 27, 31, 48, 52, 54, 55, 57, 63, 67, 68, 70, 75, 76, 91, 142], "status": "UNKNOWN", "strategy": "degree-vars", "witness": [], "witness_verified": false}
{"K": 44, "N": 212, "assignment_fixed_in": [3, 4, 9, 11, 12, 16, 22, 25, 54, 63, 142], "assignment_fixed_out": [24, 27, 31, 48, 52, 55, 57, 67, 68, 70, 75, 76, 91], "branch_order": "degree", "branch_value": "min", "branches": 2537724, "certifies": false, "chunk_id": 47998, "conflicts": 2126111, "fixed_in": [1, 3, 4, 9, 11, 12, 16, 22, 25, 54, 63, 142, 212], "fixed_out": [24, 27, 31, 48, 52, 55, 57, 67, 68, 70, 75, 76, 91], "fixed_search": true, "global_fixed_in": [1, 212], "global_fixed_out": [], "prefix": [{"selected": 1, "value": 3}, {"selected": 1, "value": 4}, {"selected": 1, "value": 9}, {"selected": 1, "value": 11}, {"selected": 1, "value": 12}, {"selected": 1, "value": 16}, {"selected": 1, "value": 22}, {"selected": 0, "value": 24}, {"selected": 1, "value": 25}, {"selected": 0, "value": 27}, {"selected": 0, "value": 31}, {"selected": 0, "value": 48}, {"selected": 0, "value": 52}, {"selected": 1, "value": 54}, {"selected": 0, "value": 55}, {"selected": 0, "value": 57}, {"selected": 1, "value": 63}, {"selected": 0, "value": 67}, {"selected": 0, "value": 68}, {"selected": 0, "value": 70}, {"selected": 0, "value": 75}, {"selected": 0, "value": 76}, {"selected": 0, "value": 91}, {"selected": 1, "value": 142}], "prune_prefix_ap": true, "seconds": 300.1935, "solver_status_name": "UNKNOWN", "split_count": 24, "split_variables": [3, 4, 9, 11, 12, 16, 22, 24, 25, 27, 31, 48, 52, 54, 55, 57, 63, 67, 68, 70, 75, 76, 91, 142], "status": "UNKNOWN", "strategy": "degree-vars", "witness": [], "witness_verified": false}
{"K": 44, "N": 212, "assignment_fixed_in": [3, 4, 9, 11, 12, 16, 22, 25, 63, 75, 76], "assignment_fixed_out": [24, 27, 31, 48, 52, 54, 55, 57, 67, 68, 70, 91, 142], "branch_order": "degree", "branch_value": "min", "branches": 529953, "certifies": false, "chunk_id": 49011, "conflicts": 420342, "fixed_in": [1, 3, 4, 9, 11, 12, 16, 22, 25, 63, 75, 76, 212], "fixed_out": [24, 27, 31, 48, 52, 54, 55, 57, 67, 68, 70, 91, 142], "fixed_search": true, "global_fixed_in": [1, 212], "global_fixed_out": [], "prefix": [{"selected": 1, "value": 3}, {"selected": 1, "value": 4}, {"selected": 1, "value": 9}, {"selected": 1, "value": 11}, {"selected": 1, "value": 12}, {"selected": 1, "value": 16}, {"selected": 1, "value": 22}, {"selected": 0, "value": 24}, {"selected": 1, "value": 25}, {"selected": 0, "value": 27}, {"selected": 0, "value": 31}, {"selected": 0, "value": 48}, {"selected": 0, "value": 52}, {"selected": 0, "value": 54}, {"selected": 0, "value": 55}, {"selected": 0, "value": 57}, {"selected": 1, "value": 63}, {"selected": 0, "value": 67}, {"selected": 0, "value": 68}, {"selected": 0, "value": 70}, {"selected": 1, "value": 75}, {"selected": 1, "value": 76}, {"selected": 0, "value": 91}, {"selected": 0, "value": 142}], "prune_prefix_ap": true, "seconds": 300.0167, "solver_status_name": "UNKNOWN", "split_count": 24, "split_variables": [3, 4, 9, 11, 12, 16, 22, 24, 25, 27, 31, 48, 52, 54, 55, 57, 63, 67, 68, 70, 75, 76, 91, 142], "status": "UNKNOWN", "strategy": "degree-vars", "witness": [], "witness_verified": false}
{"K": 44, "N": 212, "assignment_fixed_in": [3, 4, 9, 11, 12, 16, 22, 27, 63, 68, 75], "assignment_fixed_out": [24, 25, 31, 48, 52, 54, 55, 57, 67, 70, 76, 91, 142], "branch_order": "degree", "branch_value": "min", "branches": 554947, "certifies": false, "chunk_id": 57175, "conflicts": 15034, "fixed_in": [1, 3, 4, 9, 11, 12, 16, 22, 27, 63, 68, 75, 212], "fixed_out": [24, 25, 31, 48, 52, 54, 55, 57, 67, 70, 76, 91, 142], "fixed_search": true, "global_fixed_in": [1, 212], "global_fixed_out": [], "prefix": [{"selected": 1, "value": 3}, {"selected": 1, "value": 4}, {"selected": 1, "value": 9}, {"selected": 1, "value": 11}, {"selected": 1, "value": 12}, {"selected": 1, "value": 16}, {"selected": 1, "value": 22}, {"selected": 0, "value": 24}, {"selected": 0, "value": 25}, {"selected": 1, "value": 27}, {"selected": 0, "value": 31}, {"selected": 0, "value": 48}, {"selected": 0, "value": 52}, {"selected": 0, "value": 54}, {"selected": 0, "value": 55}, {"selected": 0, "value": 57}, {"selected": 1, "value": 63}, {"selected": 0, "value": 67}, {"selected": 1, "value": 68}, {"selected": 0, "value": 70}, {"selected": 1, "value": 75}, {"selected": 0, "value": 76}, {"selected": 0, "value": 91}, {"selected": 0, "value": 142}], "prune_prefix_ap": true, "seconds": 300.0368, "solver_status_name": "UNKNOWN", "split_count": 24, "split_variables": [3, 4, 9, 11, 12, 16, 22, 24, 25, 27, 31, 48, 52, 54, 55, 57, 63, 67, 68, 70, 75, 76, 91, 142], "status": "UNKNOWN", "strategy": "degree-vars", "witness": [], "witness_verified": false}
{"K": 44, "N": 212, "assignment_fixed_in": [3, 4, 9, 11, 12, 16, 22, 48, 57, 63], "assignment_fixed_out": [24, 25, 27, 31, 52, 54, 55, 67, 68, 70, 75, 76, 91, 142], "branch_order": "degree", "branch_value": "min", "branches": 470233, "certifies": false, "chunk_id": 61055, "conflicts": 401315, "fixed_in": [1, 3, 4, 9, 11, 12, 16, 22, 48, 57, 63, 212], "fixed_out": [24, 25, 27, 31, 52, 54, 55, 67, 68, 70, 75, 76, 91, 142], "fixed_search": true, "global_fixed_in": [1, 212], "global_fixed_out": [], "prefix": [{"selected": 1, "value": 3}, {"selected": 1, "value": 4}, {"selected": 1, "value": 9}, {"selected": 1, "value": 11}, {"selected": 1, "value": 12}, {"selected": 1, "value": 16}, {"selected": 1, "value": 22}, {"selected": 0, "value": 24}, {"selected": 0, "value": 25}, {"selected": 0, "value": 27}, {"selected": 0, "value": 31}, {"selected": 1, "value": 48}, {"selected": 0, "value": 52}, {"selected": 0, "value": 54}, {"selected": 0, "value": 55}, {"selected": 1, "value": 57}, {"selected": 1, "value": 63}, {"selected": 0, "value": 67}, {"selected": 0, "value": 68}, {"selected": 0, "value": 70}, {"selected": 0, "value": 75}, {"selected": 0, "value": 76}, {"selected": 0, "value": 91}, {"selected": 0, "value": 142}], "prune_prefix_ap": true, "seconds": 300.21, "solver_status_name": "UNKNOWN", "split_count": 24, "split_variables": [3, 4, 9, 11, 12, 16, 22, 24, 25, 27, 31, 48, 52, 54, 55, 57, 63, 67, 68, 70, 75, 76, 91, 142], "status": "UNKNOWN", "strategy": "degree-vars", "witness": [], "witness_verified": false}
{"K": 44, "N": 212, "assignment_fixed_in": [3, 4, 9, 11, 12, 16, 22, 52, 63, 67, 142], "assignment_fixed_out": [24, 25, 27, 31, 48, 54, 55, 57, 68, 70, 75, 76, 91], "branch_order": "degree", "branch_value": "min", "branches": 269473, "certifies": false, "chunk_id": 63294, "conflicts": 203959, "fixed_in": [1, 3, 4, 9, 11, 12, 16, 22, 52, 63, 67, 142, 212], "fixed_out": [24, 25, 27, 31, 48, 54, 55, 57, 68, 70, 75, 76, 91], "fixed_search": true, "global_fixed_in": [1, 212], "global_fixed_out": [], "prefix": [{"selected": 1, "value": 3}, {"selected": 1, "value": 4}, {"selected": 1, "value": 9}, {"selected": 1, "value": 11}, {"selected": 1, "value": 12}, {"selected": 1, "value": 16}, {"selected": 1, "value": 22}, {"selected": 0, "value": 24}, {"selected": 0, "value": 25}, {"selected": 0, "value": 27}, {"selected": 0, "value": 31}, {"selected": 0, "value": 48}, {"selected": 1, "value": 52}, {"selected": 0, "value": 54}, {"selected": 0, "value": 55}, {"selected": 0, "value": 57}, {"selected": 1, "value": 63}, {"selected": 1, "value": 67}, {"selected": 0, "value": 68}, {"selected": 0, "value": 70}, {"selected": 0, "value": 75}, {"selected": 0, "value": 76}, {"selected": 0, "value": 91}, {"selected": 1, "value": 142}], "prune_prefix_ap": true, "seconds": 300.0328, "solver_status_name": "UNKNOWN", "split_count": 24, "split_variables": [3, 4, 9, 11, 12, 16, 22, 24, 25, 27, 31, 48, 52, 54, 55, 57, 63, 67, 68, 70, 75, 76, 91, 142], "status": "UNKNOWN", "strategy": "degree-vars", "witness": [], "witness_verified": false}
{"K": 44, "N": 212, "assignment_fixed_in": [3, 4, 9, 11, 12, 16, 22, 52, 68, 75], "assignment_fixed_out": [24, 25, 27, 31, 48, 54, 55, 57, 63, 67, 70, 76, 91, 142], "branch_order": "degree", "branch_value": "min", "branches": 239102, "certifies": false, "chunk_id": 63447, "conflicts": 180942, "fixed_in": [1, 3, 4, 9, 11, 12, 16, 22, 52, 68, 75, 212], "fixed_out": [24, 25, 27, 31, 48, 54, 55, 57, 63, 67, 70, 76, 91, 142], "fixed_search": true, "global_fixed_in": [1, 212], "global_fixed_out": [], "prefix": [{"selected": 1, "value": 3}, {"selected": 1, "value": 4}, {"selected": 1, "value": 9}, {"selected": 1, "value": 11}, {"selected": 1, "value": 12}, {"selected": 1, "value": 16}, {"selected": 1, "value": 22}, {"selected": 0, "value": 24}, {"selected": 0, "value": 25}, {"selected": 0, "value": 27}, {"selected": 0, "value": 31}, {"selected": 0, "value": 48}, {"selected": 1, "value": 52}, {"selected": 0, "value": 54}, {"selected": 0, "value": 55}, {"selected": 0, "value": 57}, {"selected": 0, "value": 63}, {"selected": 0, "value": 67}, {"selected": 1, "value": 68}, {"selected": 0, "value": 70}, {"selected": 1, "value": 75}, {"selected": 0, "value": 76}, {"selected": 0, "value": 91}, {"selected": 0, "value": 142}], "prune_prefix_ap": true, "seconds": 300.0992, "solver_status_name": "UNKNOWN", "split_count": 24, "split_variables": [3, 4, 9, 11, 12, 16, 22, 24, 25, 27, 31, 48, 52, 54, 55, 57, 63, 67, 68, 70, 75, 76, 91, 142], "status": "UNKNOWN", "strategy": "degree-vars", "witness": [], "witness_verified": false}
{"K": 44, "N": 212, "assignment_fixed_in": [3, 4, 9, 11, 12, 16, 22, 55, 67, 70], "assignment_fixed_out": [24, 25, 27, 31, 48, 52, 54, 57, 63, 68, 75, 76, 91, 142], "branch_order": "degree", "branch_value": "min", "branches": 2394520, "certifies": false, "chunk_id": 64943, "conflicts": 407608, "fixed_in": [1, 3, 4, 9, 11, 12, 16, 22, 55, 67, 70, 212], "fixed_out": [24, 25, 27, 31, 48, 52, 54, 57, 63, 68, 75, 76, 91, 142], "fixed_search": true, "global_fixed_in": [1, 212], "global_fixed_out": [], "prefix": [{"selected": 1, "value": 3}, {"selected": 1, "value": 4}, {"selected": 1, "value": 9}, {"selected": 1, "value": 11}, {"selected": 1, "value": 12}, {"selected": 1, "value": 16}, {"selected": 1, "value": 22}, {"selected": 0, "value": 24}, {"selected": 0, "value": 25}, {"selected": 0, "value": 27}, {"selected": 0, "value": 31}, {"selected": 0, "value": 48}, {"selected": 0, "value": 52}, {"selected": 0, "value": 54}, {"selected": 1, "value": 55}, {"selected": 0, "value": 57}, {"selected": 0, "value": 63}, {"selected": 1, "value": 67}, {"selected": 0, "value": 68}, {"selected": 1, "value": 70}, {"selected": 0, "value": 75}, {"selected": 0, "value": 76}, {"selected": 0, "value": 91}, {"selected": 0, "value": 142}], "prune_prefix_ap": true, "seconds": 300.0295, "solver_status_name": "UNKNOWN", "split_count": 24, "split_variables": [3, 4, 9, 11, 12, 16, 22, 24, 25, 27, 31, 48, 52, 54, 55, 57, 63, 67, 68, 70, 75, 76, 91, 142], "status": "UNKNOWN", "strategy": "degree-vars", "witness": [], "witness_verified": false}
{"K": 44, "N": 212, "assignment_fixed_in": [3, 4, 9, 11, 12, 16, 22, 57, 63, 67], "assignment_fixed_out": [24, 25, 27, 31, 48, 52, 54, 55, 68, 70, 75, 76, 91, 142], "branch_order": "degree", "branch_value": "min", "branches": 205541, "certifies": false, "chunk_id": 65087, "conflicts": 167736, "fixed_in": [1, 3, 4, 9, 11, 12, 16, 22, 57, 63, 67, 212], "fixed_out": [24, 25, 27, 31, 48, 52, 54, 55, 68, 70, 75, 76, 91, 142], "fixed_search": true, "global_fixed_in": [1, 212], "global_fixed_out": [], "prefix": [{"selected": 1, "value": 3}, {"selected": 1, "value": 4}, {"selected": 1, "value": 9}, {"selected": 1, "value": 11}, {"selected": 1, "value": 12}, {"selected": 1, "value": 16}, {"selected": 1, "value": 22}, {"selected": 0, "value": 24}, {"selected": 0, "value": 25}, {"selected": 0, "value": 27}, {"selected": 0, "value": 31}, {"selected": 0, "value": 48}, {"selected": 0, "value": 52}, {"selected": 0, "value": 54}, {"selected": 0, "value": 55}, {"selected": 1, "value": 57}, {"selected": 1, "value": 63}, {"selected": 1, "value": 67}, {"selected": 0, "value": 68}, {"selected": 0, "value": 70}, {"selected": 0, "value": 75}, {"selected": 0, "value": 76}, {"selected": 0, "value": 91}, {"selected": 0, "value": 142}], "prune_prefix_ap": true, "seconds": 300.0525, "solver_status_name": "UNKNOWN", "split_count": 24, "split_variables": [3, 4, 9, 11, 12, 16, 22, 24, 25, 27, 31, 48, 52, 54, 55, 57, 63, 67, 68, 70, 75, 76, 91, 142], "status": "UNKNOWN", "strategy": "degree-vars", "witness": [], "witness_verified": false}
{"K": 44, "N": 212, "assignment_fixed_in": [3, 4, 9, 11, 12, 16, 24, 25, 27, 48, 52, 57], "assignment_fixed_out": [22, 31, 54, 55, 63, 67, 68, 70, 75, 76, 91, 142], "branch_order": "degree", "branch_value": "min", "branches": 3233562, "certifies": false, "chunk_id": 67327, "conflicts": 632471, "fixed_in": [1, 3, 4, 9, 11, 12, 16, 24, 25, 27, 48, 52, 57, 212], "fixed_out": [22, 31, 54, 55, 63, 67, 68, 70, 75, 76, 91, 142], "fixed_search": true, "global_fixed_in": [1, 212], "global_fixed_out": [], "prefix": [{"selected": 1, "value": 3}, {"selected": 1, "value": 4}, {"selected": 1, "value": 9}, {"selected": 1, "value": 11}, {"selected": 1, "value": 12}, {"selected": 1, "value": 16}, {"selected": 0, "value": 22}, {"selected": 1, "value": 24}, {"selected": 1, "value": 25}, {"selected": 1, "value": 27}, {"selected": 0, "value": 31}, {"selected": 1, "value": 48}, {"selected": 1, "value": 52}, {"selected": 0, "value": 54}, {"selected": 0, "value": 55}, {"selected": 1, "value": 57}, {"selected": 0, "value": 63}, {"selected": 0, "value": 67}, {"selected": 0, "value": 68}, {"selected": 0, "value": 70}, {"selected": 0, "value": 75}, {"selected": 0, "value": 76}, {"selected": 0, "value": 91}, {"selected": 0, "value": 142}], "prune_prefix_ap": true, "seconds": 300.0269, "solver_status_name": "UNKNOWN", "split_count": 24, "split_variables": [3, 4, 9, 11, 12, 16, 22, 24, 25, 27, 31, 48, 52, 54, 55, 57, 63, 67, 68, 70, 75, 76, 91, 142], "status": "UNKNOWN", "strategy": "degree-vars", "witness": [], "witness_verified": false}
{"K": 44, "N": 212, "assignment_fixed_in": [3, 4, 9, 11, 12, 16, 24, 25, 27, 57, 63, 76], "assignment_fixed_out": [22, 31, 48, 52, 54, 55, 67, 68, 70, 75, 91, 142], "branch_order": "degree", "branch_value": "min", "branches": 367613, "certifies": false, "chunk_id": 73339, "conflicts": 288399, "fixed_in": [1, 3, 4, 9, 11, 12, 16, 24, 25, 27, 57, 63, 76, 212], "fixed_out": [22, 31, 48, 52, 54, 55, 67, 68, 70, 75, 91, 142], "fixed_search": true, "global_fixed_in": [1, 212], "global_fixed_out": [], "prefix": [{"selected": 1, "value": 3}, {"selected": 1, "value": 4}, {"selected": 1, "value": 9}, {"selected": 1, "value": 11}, {"selected": 1, "value": 12}, {"selected": 1, "value": 16}, {"selected": 0, "value": 22}, {"selected": 1, "value": 24}, {"selected": 1, "value": 25}, {"selected": 1, "value": 27}, {"selected": 0, "value": 31}, {"selected": 0, "value": 48}, {"selected": 0, "value": 52}, {"selected": 0, "value": 54}, {"selected": 0, "value": 55}, {"selected": 1, "value": 57}, {"selected": 1, "value": 63}, {"selected": 0, "value": 67}, {"selected": 0, "value": 68}, {"selected": 0, "value": 70}, {"selected": 0, "value": 75}, {"selected": 1, "value": 76}, {"selected": 0, "value": 91}, {"selected": 0, "value": 142}], "prune_prefix_ap": true, "seconds": 300.0348, "solver_status_name": "UNKNOWN", "split_count": 24, "split_variables": [3, 4, 9, 11, 12, 16, 22, 24, 25, 27, 31, 48, 52, 54, 55, 57, 63, 67, 68, 70, 75, 76, 91, 142], "status": "UNKNOWN", "strategy": "degree-vars", "witness": [], "witness_verified": false}
{"K": 44, "N": 212, "assignment_fixed_in": [3, 4, 9, 11, 12, 16, 24, 25, 48, 70, 75], "assignment_fixed_out": [22, 27, 31, 52, 54, 55, 57, 63, 67, 68, 76, 91, 142], "branch_order": "degree", "branch_value": "min", "branches": 363456, "certifies": false, "chunk_id": 77799, "conflicts": 331588, "fixed_in": [1, 3, 4, 9, 11, 12, 16, 24, 25, 48, 70, 75, 212], "fixed_out": [22, 27, 31, 52, 54, 55, 57, 63, 67, 68, 76, 91, 142], "fixed_search": true, "global_fixed_in": [1, 212], "global_fixed_out": [], "prefix": [{"selected": 1, "value": 3}, {"selected": 1, "value": 4}, {"selected": 1, "value": 9}, {"selected": 1, "value": 11}, {"selected": 1, "value": 12}, {"selected": 1, "value": 16}, {"selected": 0, "value": 22}, {"selected": 1, "value": 24}, {"selected": 1, "value": 25}, {"selected": 0, "value": 27}, {"selected": 0, "value": 31}, {"selected": 1, "value": 48}, {"selected": 0, "value": 52}, {"selected": 0, "value": 54}, {"selected": 0, "value": 55}, {"selected": 0, "value": 57}, {"selected": 0, "value": 63}, {"selected": 0, "value": 67}, {"selected": 0, "value": 68}, {"selected": 1, "value": 70}, {"selected": 1, "value": 75}, {"selected": 0, "value": 76}, {"selected": 0, "value": 91}, {"selected": 0, "value": 142}], "prune_prefix_ap": true, "seconds": 300.0988, "solver_status_name": "UNKNOWN", "split_count": 24, "split_variables": [3, 4, 9, 11, 12, 16, 22, 24, 25, 27, 31, 48, 52, 54, 55, 57, 63, 67, 68, 70, 75, 76, 91, 142], "status": "UNKNOWN", "strategy": "degree-vars", "witness": [], "witness_verified": false}
{"K": 44, "N": 212, "assignment_fixed_in": [3, 4, 9, 11, 12, 16, 24, 25, 48, 76, 91], "assignment_fixed_out": [22, 27, 31, 52, 54, 55, 57, 63, 67, 68, 70, 75, 142], "branch_order": "degree", "branch_value": "min", "branches": 208594, "certifies": false, "chunk_id": 77817, "conflicts": 130658, "fixed_in": [1, 3, 4, 9, 11, 12, 16, 24, 25, 48, 76, 91, 212], "fixed_out": [22, 27, 31, 52, 54, 55, 57, 63, 67, 68, 70, 75, 142], "fixed_search": true, "global_fixed_in": [1, 212], "global_fixed_out": [], "prefix": [{"selected": 1, "value": 3}, {"selected": 1, "value": 4}, {"selected": 1, "value": 9}, {"selected": 1, "value": 11}, {"selected": 1, "value": 12}, {"selected": 1, "value": 16}, {"selected": 0, "value": 22}, {"selected": 1, "value": 24}, {"selected": 1, "value": 25}, {"selected": 0, "value": 27}, {"selected": 0, "value": 31}, {"selected": 1, "value": 48}, {"selected": 0, "value": 52}, {"selected": 0, "value": 54}, {"selected": 0, "value": 55}, {"selected": 0, "value": 57}, {"selected": 0, "value": 63}, {"selected": 0, "value": 67}, {"selected": 0, "value": 68}, {"selected": 0, "value": 70}, {"selected": 0, "value": 75}, {"selected": 1, "value": 76}, {"selected": 1, "value": 91}, {"selected": 0, "value": 142}], "prune_prefix_ap": true, "seconds": 300.0318, "solver_status_name": "UNKNOWN", "split_count": 24, "split_variables": [3, 4, 9, 11, 12, 16, 22, 24, 25, 27, 31, 48, 52, 54, 55, 57, 63, 67, 68, 70, 75, 76, 91, 142], "status": "UNKNOWN", "strategy": "degree-vars", "witness": [], "witness_verified": false}
{"K": 44, "N": 212, "assignment_fixed_in": [3, 4, 9, 11, 12, 16, 24, 25, 54, 63, 91], "assignment_fixed_out": [22, 27, 31, 48, 52, 55, 57, 67, 68, 70, 75, 76, 142], "branch_order": "degree", "branch_value": "min", "branches": 3371356, "certifies": false, "chunk_id": 80765, "conflicts": 614605, "fixed_in": [1, 3, 4, 9, 11, 12, 16, 24, 25, 54, 63, 91, 212], "fixed_out": [22, 27, 31, 48, 52, 55, 57, 67, 68, 70, 75, 76, 142], "fixed_search": true, "global_fixed_in": [1, 212], "global_fixed_out": [], "prefix": [{"selected": 1, "value": 3}, {"selected": 1, "value": 4}, {"selected": 1, "value": 9}, {"selected": 1, "value": 11}, {"selected": 1, "value": 12}, {"selected": 1, "value": 16}, {"selected": 0, "value": 22}, {"selected": 1, "value": 24}, {"selected": 1, "value": 25}, {"selected": 0, "value": 27}, {"selected": 0, "value": 31}, {"selected": 0, "value": 48}, {"selected": 0, "value": 52}, {"selected": 1, "value": 54}, {"selected": 0, "value": 55}, {"selected": 0, "value": 57}, {"selected": 1, "value": 63}, {"selected": 0, "value": 67}, {"selected": 0, "value": 68}, {"selected": 0, "value": 70}, {"selected": 0, "value": 75}, {"selected": 0, "value": 76}, {"selected": 1, "value": 91}, {"selected": 0, "value": 142}], "prune_prefix_ap": true, "seconds": 300.0263, "solver_status_name": "UNKNOWN", "split_count": 24, "split_variables": [3, 4, 9, 11, 12, 16, 22, 24, 25, 27, 31, 48, 52, 54, 55, 57, 63, 67, 68, 70, 75, 76, 91, 142], "status": "UNKNOWN", "strategy": "degree-vars", "witness": [], "witness_verified": false}
{"K": 44, "N": 212, "assignment_fixed_in": [3, 4, 9, 11, 12, 16, 24, 27, 52, 54, 75], "assignment_fixed_out": [22, 25, 31, 48, 55, 57, 63, 67, 68, 70, 76, 91, 142], "branch_order": "degree", "branch_value": "min", "branches": 342953, "certifies": false, "chunk_id": 87031, "conflicts": 280122, "fixed_in": [1, 3, 4, 9, 11, 12, 16, 24, 27, 52, 54, 75, 212], "fixed_out": [22, 25, 31, 48, 55, 57, 63, 67, 68, 70, 76, 91, 142], "fixed_search": true, "global_fixed_in": [1, 212], "global_fixed_out": [], "prefix": [{"selected": 1, "value": 3}, {"selected": 1, "value": 4}, {"selected": 1, "value": 9}, {"selected": 1, "value": 11}, {"selected": 1, "value": 12}, {"selected": 1, "value": 16}, {"selected": 0, "value": 22}, {"selected": 1, "value": 24}, {"selected": 0, "value": 25}, {"selected": 1, "value": 27}, {"selected": 0, "value": 31}, {"selected": 0, "value": 48}, {"selected": 1, "value": 52}, {"selected": 1, "value": 54}, {"selected": 0, "value": 55}, {"selected": 0, "value": 57}, {"selected": 0, "value": 63}, {"selected": 0, "value": 67}, {"selected": 0, "value": 68}, {"selected": 0, "value": 70}, {"selected": 1, "value": 75}, {"selected": 0, "value": 76}, {"selected": 0, "value": 91}, {"selected": 0, "value": 142}], "prune_prefix_ap": true, "seconds": 300.0299, "solver_status_name": "UNKNOWN", "split_count": 24, "split_variables": [3, 4, 9, 11, 12, 16, 22, 24, 25, 27, 31, 48, 52, 54, 55, 57, 63, 67, 68, 70, 75, 76, 91, 142], "status": "UNKNOWN", "strategy": "degree-vars", "witness": [], "witness_verified": false}
{"K": 44, "N": 212, "assignment_fixed_in": [3, 4, 9, 11, 12, 16, 24, 27, 55, 57, 67], "assignment_fixed_out": [22, 25, 31, 48, 52, 54, 63, 68, 70, 75, 76, 91, 142], "branch_order": "degree", "branch_value": "min", "branches": 548022, "certifies": false, "chunk_id": 89279, "conflicts": 16436, "fixed_in": [1, 3, 4, 9, 11, 12, 16, 24, 27, 55, 57, 67, 212], "fixed_out": [22, 25, 31, 48, 52, 54, 63, 68, 70, 75, 76, 91, 142], "fixed_search": true, "global_fixed_in": [1, 212], "global_fixed_out": [], "prefix": [{"selected": 1, "value": 3}, {"selected": 1, "value": 4}, {"selected": 1, "value": 9}, {"selected": 1, "value": 11}, {"selected": 1, "value": 12}, {"selected": 1, "value": 16}, {"selected": 0, "value": 22}, {"selected": 1, "value": 24}, {"selected": 0, "value": 25}, {"selected": 1, "value": 27}, {"selected": 0, "value": 31}, {"selected": 0, "value": 48}, {"selected": 0, "value": 52}, {"selected": 0, "value": 54}, {"selected": 1, "value": 55}, {"selected": 1, "value": 57}, {"selected": 0, "value": 63}, {"selected": 1, "value": 67}, {"selected": 0, "value": 68}, {"selected": 0, "value": 70}, {"selected": 0, "value": 75}, {"selected": 0, "value": 76}, {"selected": 0, "value": 91}, {"selected": 0, "value": 142}], "prune_prefix_ap": true, "seconds": 300.0348, "solver_status_name": "UNKNOWN", "split_count": 24, "split_variables": [3, 4, 9, 11, 12, 16, 22, 24, 25, 27, 31, 48, 52, 54, 55, 57, 63, 67, 68, 70, 75, 76, 91, 142], "status": "UNKNOWN", "strategy": "degree-vars", "witness": [], "witness_verified": false}
{"K": 44, "N": 212, "assignment_fixed_in": [3, 4, 9, 11, 12, 16, 24, 27, 63, 67, 75], "assignment_fixed_out": [22, 25, 31, 48, 52, 54, 55, 57, 68, 70, 76, 91, 142], "branch_order": "degree", "branch_value": "min", "branches": 539667, "certifies": false, "chunk_id": 89911, "conflicts": 12992, "fixed_in": [1, 3, 4, 9, 11, 12, 16, 24, 27, 63, 67, 75, 212], "fixed_out": [22, 25, 31, 48, 52, 54, 55, 57, 68, 70, 76, 91, 142], "fixed_search": true, "global_fixed_in": [1, 212], "global_fixed_out": [], "prefix": [{"selected": 1, "value": 3}, {"selected": 1, "value": 4}, {"selected": 1, "value": 9}, {"selected": 1, "value": 11}, {"selected": 1, "value": 12}, {"selected": 1, "value": 16}, {"selected": 0, "value": 22}, {"selected": 1, "value": 24}, {"selected": 0, "value": 25}, {"selected": 1, "value": 27}, {"selected": 0, "value": 31}, {"selected": 0, "value": 48}, {"selected": 0, "value": 52}, {"selected": 0, "value": 54}, {"selected": 0, "value": 55}, {"selected": 0, "value": 57}, {"selected": 1, "value": 63}, {"selected": 1, "value": 67}, {"selected": 0, "value": 68}, {"selected": 0, "value": 70}, {"selected": 1, "value": 75}, {"selected": 0, "value": 76}, {"selected": 0, "value": 91}, {"selected": 0, "value": 142}], "prune_prefix_ap": true, "seconds": 300.1418, "solver_status_name": "UNKNOWN", "split_count": 24, "split_variables": [3, 4, 9, 11, 12, 16, 22, 24, 25, 27, 31, 48, 52, 54, 55, 57, 63, 67, 68, 70, 75, 76, 91, 142], "status": "UNKNOWN", "strategy": "degree-vars", "witness": [], "witness_verified": false}
{"K": 44, "N": 212, "assignment_fixed_in": [3, 4, 9, 11, 12, 16, 24, 27, 68, 76, 142], "assignment_fixed_out": [22, 25, 31, 48, 52, 54, 55, 57, 63, 67, 70, 75, 91], "branch_order": "degree", "branch_value": "min", "branches": 379479, "certifies": false, "chunk_id": 90074, "conflicts": 301329, "fixed_in": [1, 3, 4, 9, 11, 12, 16, 24, 27, 68, 76, 142, 212], "fixed_out": [22, 25, 31, 48, 52, 54, 55, 57, 63, 67, 70, 75, 91], "fixed_search": true, "global_fixed_in": [1, 212], "global_fixed_out": [], "prefix": [{"selected": 1, "value": 3}, {"selected": 1, "value": 4}, {"selected": 1, "value": 9}, {"selected": 1, "value": 11}, {"selected": 1, "value": 12}, {"selected": 1, "value": 16}, {"selected": 0, "value": 22}, {"selected": 1, "value": 24}, {"selected": 0, "value": 25}, {"selected": 1, "value": 27}, {"selected": 0, "value": 31}, {"selected": 0, "value": 48}, {"selected": 0, "value": 52}, {"selected": 0, "value": 54}, {"selected": 0, "value": 55}, {"selected": 0, "value": 57}, {"selected": 0, "value": 63}, {"selected": 0, "value": 67}, {"selected": 1, "value": 68}, {"selected": 0, "value": 70}, {"selected": 0, "value": 75}, {"selected": 1, "value": 76}, {"selected": 0, "value": 91}, {"selected": 1, "value": 142}], "prune_prefix_ap": true, "seconds": 300.0747, "solver_status_name": "UNKNOWN", "split_count": 24, "split_variables": [3, 4, 9, 11, 12, 16, 22, 24, 25, 27, 31, 48, 52, 54, 55, 57, 63, 67, 68, 70, 75, 76, 91, 142], "status": "UNKNOWN", "strategy": "degree-vars", "witness": [], "witness_verified": false}
{"K": 44, "N": 212, "assignment_fixed_in": [3, 4, 9, 11, 12, 16, 24, 57, 75, 76], "assignment_fixed_out": [22, 25, 27, 31, 48, 52, 54, 55, 63, 67, 68, 70, 91, 142], "branch_order": "degree", "branch_value": "min", "branches": 346029, "certifies": false, "chunk_id": 98035, "conflicts": 291528, "fixed_in": [1, 3, 4, 9, 11, 12, 16, 24, 57, 75, 76, 212], "fixed_out": [22, 25, 27, 31, 48, 52, 54, 55, 63, 67, 68, 70, 91, 142], "fixed_search": true, "global_fixed_in": [1, 212], "global_fixed_out": [], "prefix": [{"selected": 1, "value": 3}, {"selected": 1, "value": 4}, {"selected": 1, "value": 9}, {"selected": 1, "value": 11}, {"selected": 1, "value": 12}, {"selected": 1, "value": 16}, {"selected": 0, "value": 22}, {"selected": 1, "value": 24}, {"selected": 0, "value": 25}, {"selected": 0, "value": 27}, {"selected": 0, "value": 31}, {"selected": 0, "value": 48}, {"selected": 0, "value": 52}, {"selected": 0, "value": 54}, {"selected": 0, "value": 55}, {"selected": 1, "value": 57}, {"selected": 0, "value": 63}, {"selected": 0, "value": 67}, {"selected": 0, "value": 68}, {"selected": 0, "value": 70}, {"selected": 1, "value": 75}, {"selected": 1, "value": 76}, {"selected": 0, "value": 91}, {"selected": 0, "value": 142}], "prune_prefix_ap": true, "seconds": 300.0283, "solver_status_name": "UNKNOWN", "split_count": 24, "split_variables": [3, 4, 9, 11, 12, 16, 22, 24, 25, 27, 31, 48, 52, 54, 55, 57, 63, 67, 68, 70, 75, 76, 91, 142], "status": "UNKNOWN", "strategy": "degree-vars", "witness": [], "witness_verified": false}
{"K": 44, "N": 212, "assignment_fixed_in": [3, 4, 9, 11, 12, 16, 25, 27, 55, 63, 91], "assignment_fixed_out": [22, 24, 31, 48, 52, 54, 57, 67, 68, 70, 75, 76, 142], "branch_order": "degree", "branch_value": "min", "branches": 1103796, "certifies": false, "chunk_id": 105853, "conflicts": 25415, "fixed_in": [1, 3, 4, 9, 11, 12, 16, 25, 27, 55, 63, 91, 212], "fixed_out": [22, 24, 31, 48, 52, 54, 57, 67, 68, 70, 75, 76, 142], "fixed_search": true, "global_fixed_in": [1, 212], "global_fixed_out": [], "prefix": [{"selected": 1, "value": 3}, {"selected": 1, "value": 4}, {"selected": 1, "value": 9}, {"selected": 1, "value": 11}, {"selected": 1, "value": 12}, {"selected": 1, "value": 16}, {"selected": 0, "value": 22}, {"selected": 0, "value": 24}, {"selected": 1, "value": 25}, {"selected": 1, "value": 27}, {"selected": 0, "value": 31}, {"selected": 0, "value": 48}, {"selected": 0, "value": 52}, {"selected": 0, "value": 54}, {"selected": 1, "value": 55}, {"selected": 0, "value": 57}, {"selected": 1, "value": 63}, {"selected": 0, "value": 67}, {"selected": 0, "value": 68}, {"selected": 0, "value": 70}, {"selected": 0, "value": 75}, {"selected": 0, "value": 76}, {"selected": 1, "value": 91}, {"selected": 0, "value": 142}], "prune_prefix_ap": true, "seconds": 300.1507, "solver_status_name": "UNKNOWN", "split_count": 24, "split_variables": [3, 4, 9, 11, 12, 16, 22, 24, 25, 27, 31, 48, 52, 54, 55, 57, 63, 67, 68, 70, 75, 76, 91, 142], "status": "UNKNOWN", "strategy": "degree-vars", "witness": [], "witness_verified": false}


==> anc/N212_K44_t1b_minus_t1c.jsonl <==
{"K": 44, "N": 212, "assignment_fixed_in": [3, 4, 9, 11, 12, 16, 22, 24, 25, 52, 76], "assignment_fixed_out": [27, 31, 48, 54, 55, 57, 63, 67, 68, 70, 75, 91, 142], "branch_order": "degree", "branch_value": "min", "branches": 440187, "certifies": false, "chunk_id": 14331, "conflicts": 382380, "fixed_in": [1, 3, 4, 9, 11, 12, 16, 22, 24, 25, 52, 76, 212], "fixed_out": [27, 31, 48, 54, 55, 57, 63, 67, 68, 70, 75, 91, 142], "fixed_search": true, "global_fixed_in": [1, 212], "global_fixed_out": [], "prefix": [{"selected": 1, "value": 3}, {"selected": 1, "value": 4}, {"selected": 1, "value": 9}, {"selected": 1, "value": 11}, {"selected": 1, "value": 12}, {"selected": 1, "value": 16}, {"selected": 1, "value": 22}, {"selected": 1, "value": 24}, {"selected": 1, "value": 25}, {"selected": 0, "value": 27}, {"selected": 0, "value": 31}, {"selected": 0, "value": 48}, {"selected": 1, "value": 52}, {"selected": 0, "value": 54}, {"selected": 0, "value": 55}, {"selected": 0, "value": 57}, {"selected": 0, "value": 63}, {"selected": 0, "value": 67}, {"selected": 0, "value": 68}, {"selected": 0, "value": 70}, {"selected": 0, "value": 75}, {"selected": 1, "value": 76}, {"selected": 0, "value": 91}, {"selected": 0, "value": 142}], "prune_prefix_ap": true, "seconds": 300.1071, "solver_status_name": "UNKNOWN", "split_count": 24, "split_variables": [3, 4, 9, 11, 12, 16, 22, 24, 25, 27, 31, 48, 52, 54, 55, 57, 63, 67, 68, 70, 75, 76, 91, 142], "status": "UNKNOWN", "strategy": "degree-vars", "witness": [], "witness_verified": false}
{"K": 44, "N": 212, "assignment_fixed_in": [3, 4, 9, 11, 12, 16, 22, 24, 25, 54, 91], "assignment_fixed_out": [27, 31, 48, 52, 55, 57, 63, 67, 68, 70, 75, 76, 142], "branch_order": "degree", "branch_value": "min", "branches": 326528, "certifies": false, "chunk_id": 15357, "conflicts": 276456, "fixed_in": [1, 3, 4, 9, 11, 12, 16, 22, 24, 25, 54, 91, 212], "fixed_out": [27, 31, 48, 52, 55, 57, 63, 67, 68, 70, 75, 76, 142], "fixed_search": true, "global_fixed_in": [1, 212], "global_fixed_out": [], "prefix": [{"selected": 1, "value": 3}, {"selected": 1, "value": 4}, {"selected": 1, "value": 9}, {"selected": 1, "value": 11}, {"selected": 1, "value": 12}, {"selected": 1, "value": 16}, {"selected": 1, "value": 22}, {"selected": 1, "value": 24}, {"selected": 1, "value": 25}, {"selected": 0, "value": 27}, {"selected": 0, "value": 31}, {"selected": 0, "value": 48}, {"selected": 0, "value": 52}, {"selected": 1, "value": 54}, {"selected": 0, "value": 55}, {"selected": 0, "value": 57}, {"selected": 0, "value": 63}, {"selected": 0, "value": 67}, {"selected": 0, "value": 68}, {"selected": 0, "value": 70}, {"selected": 0, "value": 75}, {"selected": 0, "value": 76}, {"selected": 1, "value": 91}, {"selected": 0, "value": 142}], "prune_prefix_ap": true, "seconds": 300.1441, "solver_status_name": "UNKNOWN", "split_count": 24, "split_variables": [3, 4, 9, 11, 12, 16, 22, 24, 25, 27, 31, 48, 52, 54, 55, 57, 63, 67, 68, 70, 75, 76, 91, 142], "status": "UNKNOWN", "strategy": "degree-vars", "witness": [], "witness_verified": false}
{"K": 44, "N": 212, "assignment_fixed_in": [3, 4, 9, 11, 12, 16, 22, 24, 27, 70, 91], "assignment_fixed_out": [25, 31, 48, 52, 54, 55, 57, 63, 67, 68, 75, 76, 142], "branch_order": "degree", "branch_value": "min", "branches": 2194307, "certifies": false, "chunk_id": 24557, "conflicts": 2104411, "fixed_in": [1, 3, 4, 9, 11, 12, 16, 22, 24, 27, 70, 91, 212], "fixed_out": [25, 31, 48, 52, 54, 55, 57, 63, 67, 68, 75, 76, 142], "fixed_search": true, "global_fixed_in": [1, 212], "global_fixed_out": [], "prefix": [{"selected": 1, "value": 3}, {"selected": 1, "value": 4}, {"selected": 1, "value": 9}, {"selected": 1, "value": 11}, {"selected": 1, "value": 12}, {"selected": 1, "value": 16}, {"selected": 1, "value": 22}, {"selected": 1, "value": 24}, {"selected": 0, "value": 25}, {"selected": 1, "value": 27}, {"selected": 0, "value": 31}, {"selected": 0, "value": 48}, {"selected": 0, "value": 52}, {"selected": 0, "value": 54}, {"selected": 0, "value": 55}, {"selected": 0, "value": 57}, {"selected": 0, "value": 63}, {"selected": 0, "value": 67}, {"selected": 0, "value": 68}, {"selected": 1, "value": 70}, {"selected": 0, "value": 75}, {"selected": 0, "value": 76}, {"selected": 1, "value": 91}, {"selected": 0, "value": 142}], "prune_prefix_ap": true, "seconds": 300.0258, "solver_status_name": "UNKNOWN", "split_count": 24, "split_variables": [3, 4, 9, 11, 12, 16, 22, 24, 25, 27, 31, 48, 52, 54, 55, 57, 63, 67, 68, 70, 75, 76, 91, 142], "status": "UNKNOWN", "strategy": "degree-vars", "witness": [], "witness_verified": false}
{"K": 44, "N": 212, "assignment_fixed_in": [3, 4, 9, 11, 12, 16, 22, 24, 55, 76], "assignment_fixed_out": [25, 27, 31, 48, 52, 54, 57, 63, 67, 68, 70, 75, 91, 142], "branch_order": "degree", "branch_value": "min", "branches": 369524, "certifies": false, "chunk_id": 32251, "conflicts": 317327, "fixed_in": [1, 3, 4, 9, 11, 12, 16, 22, 24, 55, 76, 212], "fixed_out": [25, 27, 31, 48, 52, 54, 57, 63, 67, 68, 70, 75, 91, 142], "fixed_search": true, "global_fixed_in": [1, 212], "global_fixed_out": [], "prefix": [{"selected": 1, "value": 3}, {"selected": 1, "value": 4}, {"selected": 1, "value": 9}, {"selected": 1, "value": 11}, {"selected": 1, "value": 12}, {"selected": 1, "value": 16}, {"selected": 1, "value": 22}, {"selected": 1, "value": 24}, {"selected": 0, "value": 25}, {"selected": 0, "value": 27}, {"selected": 0, "value": 31}, {"selected": 0, "value": 48}, {"selected": 0, "value": 52}, {"selected": 0, "value": 54}, {"selected": 1, "value": 55}, {"selected": 0, "value": 57}, {"selected": 0, "value": 63}, {"selected": 0, "value": 67}, {"selected": 0, "value": 68}, {"selected": 0, "value": 70}, {"selected": 0, "value": 75}, {"selected": 1, "value": 76}, {"selected": 0, "value": 91}, {"selected": 0, "value": 142}], "prune_prefix_ap": true, "seconds": 300.024, "solver_status_name": "UNKNOWN", "split_count": 24, "split_variables": [3, 4, 9, 11, 12, 16, 22, 24, 25, 27, 31, 48, 52, 54, 55, 57, 63, 67, 68, 70, 75, 76, 91, 142], "status": "UNKNOWN", "strategy": "degree-vars", "witness": [], "witness_verified": false}
{"K": 44, "N": 212, "assignment_fixed_in": [3, 4, 9, 11, 12, 16, 22, 24, 63, 91], "assignment_fixed_out": [25, 27, 31, 48, 52, 54, 55, 57, 67, 68, 70, 75, 76, 142], "branch_order": "degree", "branch_value": "min", "branches": 4416311, "certifies": false, "chunk_id": 32637, "conflicts": 732071, "fixed_in": [1, 3, 4, 9, 11, 12, 16, 22, 24, 63, 91, 212], "fixed_out": [25, 27, 31, 48, 52, 54, 55, 57, 67, 68, 70, 75, 76, 142], "fixed_search": true, "global_fixed_in": [1, 212], "global_fixed_out": [], "prefix": [{"selected": 1, "value": 3}, {"selected": 1, "value": 4}, {"selected": 1, "value": 9}, {"selected": 1, "value": 11}, {"selected": 1, "value": 12}, {"selected": 1, "value": 16}, {"selected": 1, "value": 22}, {"selected": 1, "value": 24}, {"selected": 0, "value": 25}, {"selected": 0, "value": 27}, {"selected": 0, "value": 31}, {"selected": 0, "value": 48}, {"selected": 0, "value": 52}, {"selected": 0, "value": 54}, {"selected": 0, "value": 55}, {"selected": 0, "value": 57}, {"selected": 1, "value": 63}, {"selected": 0, "value": 67}, {"selected": 0, "value": 68}, {"selected": 0, "value": 70}, {"selected": 0, "value": 75}, {"selected": 0, "value": 76}, {"selected": 1, "value": 91}, {"selected": 0, "value": 142}], "prune_prefix_ap": true, "seconds": 300.0241, "solver_status_name": "UNKNOWN", "split_count": 24, "split_variables": [3, 4, 9, 11, 12, 16, 22, 24, 25, 27, 31, 48, 52, 54, 55, 57, 63, 67, 68, 70, 75, 76, 91, 142], "status": "UNKNOWN", "strategy": "degree-vars", "witness": [], "witness_verified": false}
{"K": 44, "N": 212, "assignment_fixed_in": [3, 4, 9, 11, 12, 16, 22, 24, 68], "assignment_fixed_out": [25, 27, 31, 48, 52, 54, 55, 57, 63, 67, 70, 75, 76, 91, 142], "branch_order": "degree", "branch_value": "min", "branches": 374674, "certifies": false, "chunk_id": 32735, "conflicts": 286092, "fixed_in": [1, 3, 4, 9, 11, 12, 16, 22, 24, 68, 212], "fixed_out": [25, 27, 31, 48, 52, 54, 55, 57, 63, 67, 70, 75, 76, 91, 142], "fixed_search": true, "global_fixed_in": [1, 212], "global_fixed_out": [], "prefix": [{"selected": 1, "value": 3}, {"selected": 1, "value": 4}, {"selected": 1, "value": 9}, {"selected": 1, "value": 11}, {"selected": 1, "value": 12}, {"selected": 1, "value": 16}, {"selected": 1, "value": 22}, {"selected": 1, "value": 24}, {"selected": 0, "value": 25}, {"selected": 0, "value": 27}, {"selected": 0, "value": 31}, {"selected": 0, "value": 48}, {"selected": 0, "value": 52}, {"selected": 0, "value": 54}, {"selected": 0, "value": 55}, {"selected": 0, "value": 57}, {"selected": 0, "value": 63}, {"selected": 0, "value": 67}, {"selected": 1, "value": 68}, {"selected": 0, "value": 70}, {"selected": 0, "value": 75}, {"selected": 0, "value": 76}, {"selected": 0, "value": 91}, {"selected": 0, "value": 142}], "prune_prefix_ap": true, "seconds": 300.2823, "solver_status_name": "UNKNOWN", "split_count": 24, "split_variables": [3, 4, 9, 11, 12, 16, 22, 24, 25, 27, 31, 48, 52, 54, 55, 57, 63, 67, 68, 70, 75, 76, 91, 142], "status": "UNKNOWN", "strategy": "degree-vars", "witness": [], "witness_verified": false}
{"K": 44, "N": 212, "assignment_fixed_in": [3, 4, 9, 11, 12, 16, 22, 25, 27, 48, 76], "assignment_fixed_out": [24, 31, 52, 54, 55, 57, 63, 67, 68, 70, 75, 91, 142], "branch_order": "degree", "branch_value": "min", "branches": 2587604, "certifies": false, "chunk_id": 36859, "conflicts": 463887, "fixed_in": [1, 3, 4, 9, 11, 12, 16, 22, 25, 27, 48, 76, 212], "fixed_out": [24, 31, 52, 54, 55, 57, 63, 67, 68, 70, 75, 91, 142], "fixed_search": true, "global_fixed_in": [1, 212], "global_fixed_out": [], "prefix": [{"selected": 1, "value": 3}, {"selected": 1, "value": 4}, {"selected": 1, "value": 9}, {"selected": 1, "value": 11}, {"selected": 1, "value": 12}, {"selected": 1, "value": 16}, {"selected": 1, "value": 22}, {"selected": 0, "value": 24}, {"selected": 1, "value": 25}, {"selected": 1, "value": 27}, {"selected": 0, "value": 31}, {"selected": 1, "value": 48}, {"selected": 0, "value": 52}, {"selected": 0, "value": 54}, {"selected": 0, "value": 55}, {"selected": 0, "value": 57}, {"selected": 0, "value": 63}, {"selected": 0, "value": 67}, {"selected": 0, "value": 68}, {"selected": 0, "value": 70}, {"selected": 0, "value": 75}, {"selected": 1, "value": 76}, {"selected": 0, "value": 91}, {"selected": 0, "value": 142}], "prune_prefix_ap": true, "seconds": 300.2576, "solver_status_name": "UNKNOWN", "split_count": 24, "split_variables": [3, 4, 9, 11, 12, 16, 22, 24, 25, 27, 31, 48, 52, 54, 55, 57, 63, 67, 68, 70, 75, 76, 91, 142], "status": "UNKNOWN", "strategy": "degree-vars", "witness": [], "witness_verified": false}
{"K": 44, "N": 212, "assignment_fixed_in": [3, 4, 9, 11, 12, 16, 22, 25, 27, 70], "assignment_fixed_out": [24, 31, 48, 52, 54, 55, 57, 63, 67, 68, 75, 76, 91, 142], "branch_order": "degree", "branch_value": "min", "branches": 1770476, "certifies": false, "chunk_id": 40943, "conflicts": 1043150, "fixed_in": [1, 3, 4, 9, 11, 12, 16, 22, 25, 27, 70, 212], "fixed_out": [24, 31, 48, 52, 54, 55, 57, 63, 67, 68, 75, 76, 91, 142], "fixed_search": true, "global_fixed_in": [1, 212], "global_fixed_out": [], "prefix": [{"selected": 1, "value": 3}, {"selected": 1, "value": 4}, {"selected": 1, "value": 9}, {"selected": 1, "value": 11}, {"selected": 1, "value": 12}, {"selected": 1, "value": 16}, {"selected": 1, "value": 22}, {"selected": 0, "value": 24}, {"selected": 1, "value": 25}, {"selected": 1, "value": 27}, {"selected": 0, "value": 31}, {"selected": 0, "value": 48}, {"selected": 0, "value": 52}, {"selected": 0, "value": 54}, {"selected": 0, "value": 55}, {"selected": 0, "value": 57}, {"selected": 0, "value": 63}, {"selected": 0, "value": 67}, {"selected": 0, "value": 68}, {"selected": 1, "value": 70}, {"selected": 0, "value": 75}, {"selected": 0, "value": 76}, {"selected": 0, "value": 91}, {"selected": 0, "value": 142}], "prune_prefix_ap": true, "seconds": 300.0329, "solver_status_name": "UNKNOWN", "split_count": 24, "split_variables": [3, 4, 9, 11, 12, 16, 22, 24, 25, 27, 31, 48, 52, 54, 55, 57, 63, 67, 68, 70, 75, 76, 91, 142], "status": "UNKNOWN", "strategy": "degree-vars", "witness": [], "witness_verified": false}
{"K": 44, "N": 212, "assignment_fixed_in": [3, 4, 9, 11, 12, 16, 22, 52, 57], "assignment_fixed_out": [24, 25, 27, 31, 48, 54, 55, 63, 67, 68, 70, 75, 76, 91, 142], "branch_order": "degree", "branch_value": "min", "branches": 200427, "certifies": false, "chunk_id": 63231, "conflicts": 157744, "fixed_in": [1, 3, 4, 9, 11, 12, 16, 22, 52, 57, 212], "fixed_out": [24, 25, 27, 31, 48, 54, 55, 63, 67, 68, 70, 75, 76, 91, 142], "fixed_search": true, "global_fixed_in": [1, 212], "global_fixed_out": [], "prefix": [{"selected": 1, "value": 3}, {"selected": 1, "value": 4}, {"selected": 1, "value": 9}, {"selected": 1, "value": 11}, {"selected": 1, "value": 12}, {"selected": 1, "value": 16}, {"selected": 1, "value": 22}, {"selected": 0, "value": 24}, {"selected": 0, "value": 25}, {"selected": 0, "value": 27}, {"selected": 0, "value": 31}, {"selected": 0, "value": 48}, {"selected": 1, "value": 52}, {"selected": 0, "value": 54}, {"selected": 0, "value": 55}, {"selected": 1, "value": 57}, {"selected": 0, "value": 63}, {"selected": 0, "value": 67}, {"selected": 0, "value": 68}, {"selected": 0, "value": 70}, {"selected": 0, "value": 75}, {"selected": 0, "value": 76}, {"selected": 0, "value": 91}, {"selected": 0, "value": 142}], "prune_prefix_ap": true, "seconds": 300.1977, "solver_status_name": "UNKNOWN", "split_count": 24, "split_variables": [3, 4, 9, 11, 12, 16, 22, 24, 25, 27, 31, 48, 52, 54, 55, 57, 63, 67, 68, 70, 75, 76, 91, 142], "status": "UNKNOWN", "strategy": "degree-vars", "witness": [], "witness_verified": false}
{"K": 44, "N": 212, "assignment_fixed_in": [3, 4, 9, 11, 12, 16, 22, 54, 63, 67], "assignment_fixed_out": [24, 25, 27, 31, 48, 52, 55, 57, 68, 70, 75, 76, 91, 142], "branch_order": "degree", "branch_value": "min", "branches": 1047714, "certifies": false, "chunk_id": 64319, "conflicts": 914815, "fixed_in": [1, 3, 4, 9, 11, 12, 16, 22, 54, 63, 67, 212], "fixed_out": [24, 25, 27, 31, 48, 52, 55, 57, 68, 70, 75, 76, 91, 142], "fixed_search": true, "global_fixed_in": [1, 212], "global_fixed_out": [], "prefix": [{"selected": 1, "value": 3}, {"selected": 1, "value": 4}, {"selected": 1, "value": 9}, {"selected": 1, "value": 11}, {"selected": 1, "value": 12}, {"selected": 1, "value": 16}, {"selected": 1, "value": 22}, {"selected": 0, "value": 24}, {"selected": 0, "value": 25}, {"selected": 0, "value": 27}, {"selected": 0, "value": 31}, {"selected": 0, "value": 48}, {"selected": 0, "value": 52}, {"selected": 1, "value": 54}, {"selected": 0, "value": 55}, {"selected": 0, "value": 57}, {"selected": 1, "value": 63}, {"selected": 1, "value": 67}, {"selected": 0, "value": 68}, {"selected": 0, "value": 70}, {"selected": 0, "value": 75}, {"selected": 0, "value": 76}, {"selected": 0, "value": 91}, {"selected": 0, "value": 142}], "prune_prefix_ap": true, "seconds": 300.0441, "solver_status_name": "UNKNOWN", "split_count": 24, "split_variables": [3, 4, 9, 11, 12, 16, 22, 24, 25, 27, 31, 48, 52, 54, 55, 57, 63, 67, 68, 70, 75, 76, 91, 142], "status": "UNKNOWN", "strategy": "degree-vars", "witness": [], "witness_verified": false}
{"K": 44, "N": 212, "assignment_fixed_in": [3, 4, 9, 11, 12, 16, 22, 63, 68, 91], "assignment_fixed_out": [24, 25, 27, 31, 48, 52, 54, 55, 57, 67, 70, 75, 76, 142], "branch_order": "degree", "branch_value": "min", "branches": 2589523, "certifies": false, "chunk_id": 65373, "conflicts": 430352, "fixed_in": [1, 3, 4, 9, 11, 12, 16, 22, 63, 68, 91, 212], "fixed_out": [24, 25, 27, 31, 48, 52, 54, 55, 57, 67, 70, 75, 76, 142], "fixed_search": true, "global_fixed_in": [1, 212], "global_fixed_out": [], "prefix": [{"selected": 1, "value": 3}, {"selected": 1, "value": 4}, {"selected": 1, "value": 9}, {"selected": 1, "value": 11}, {"selected": 1, "value": 12}, {"selected": 1, "value": 16}, {"selected": 1, "value": 22}, {"selected": 0, "value": 24}, {"selected": 0, "value": 25}, {"selected": 0, "value": 27}, {"selected": 0, "value": 31}, {"selected": 0, "value": 48}, {"selected": 0, "value": 52}, {"selected": 0, "value": 54}, {"selected": 0, "value": 55}, {"selected": 0, "value": 57}, {"selected": 1, "value": 63}, {"selected": 0, "value": 67}, {"selected": 1, "value": 68}, {"selected": 0, "value": 70}, {"selected": 0, "value": 75}, {"selected": 0, "value": 76}, {"selected": 1, "value": 91}, {"selected": 0, "value": 142}], "prune_prefix_ap": true, "seconds": 300.03, "solver_status_name": "UNKNOWN", "split_count": 24, "split_variables": [3, 4, 9, 11, 12, 16, 22, 24, 25, 27, 31, 48, 52, 54, 55, 57, 63, 67, 68, 70, 75, 76, 91, 142], "status": "UNKNOWN", "strategy": "degree-vars", "witness": [], "witness_verified": false}
{"K": 44, "N": 212, "assignment_fixed_in": [3, 4, 9, 11, 12, 16, 24, 25, 48, 55], "assignment_fixed_out": [22, 27, 31, 52, 54, 57, 63, 67, 68, 70, 75, 76, 91, 142], "branch_order": "degree", "branch_value": "min", "branches": 304473, "certifies": false, "chunk_id": 77311, "conflicts": 242104, "fixed_in": [1, 3, 4, 9, 11, 12, 16, 24, 25, 48, 55, 212], "fixed_out": [22, 27, 31, 52, 54, 57, 63, 67, 68, 70, 75, 76, 91, 142], "fixed_search": true, "global_fixed_in": [1, 212], "global_fixed_out": [], "prefix": [{"selected": 1, "value": 3}, {"selected": 1, "value": 4}, {"selected": 1, "value": 9}, {"selected": 1, "value": 11}, {"selected": 1, "value": 12}, {"selected": 1, "value": 16}, {"selected": 0, "value": 22}, {"selected": 1, "value": 24}, {"selected": 1, "value": 25}, {"selected": 0, "value": 27}, {"selected": 0, "value": 31}, {"selected": 1, "value": 48}, {"selected": 0, "value": 52}, {"selected": 0, "value": 54}, {"selected": 1, "value": 55}, {"selected": 0, "value": 57}, {"selected": 0, "value": 63}, {"selected": 0, "value": 67}, {"selected": 0, "value": 68}, {"selected": 0, "value": 70}, {"selected": 0, "value": 75}, {"selected": 0, "value": 76}, {"selected": 0, "value": 91}, {"selected": 0, "value": 142}], "prune_prefix_ap": true, "seconds": 300.0814, "solver_status_name": "UNKNOWN", "split_count": 24, "split_variables": [3, 4, 9, 11, 12, 16, 22, 24, 25, 27, 31, 48, 52, 54, 55, 57, 63, 67, 68, 70, 75, 76, 91, 142], "status": "UNKNOWN", "strategy": "degree-vars", "witness": [], "witness_verified": false}
{"K": 44, "N": 212, "assignment_fixed_in": [3, 4, 9, 11, 12, 16, 24, 25, 55, 63], "assignment_fixed_out": [22, 27, 31, 48, 52, 54, 57, 67, 68, 70, 75, 76, 91, 142], "branch_order": "degree", "branch_value": "min", "branches": 176062, "certifies": false, "chunk_id": 81279, "conflicts": 142223, "fixed_in": [1, 3, 4, 9, 11, 12, 16, 24, 25, 55, 63, 212], "fixed_out": [22, 27, 31, 48, 52, 54, 57, 67, 68, 70, 75, 76, 91, 142], "fixed_search": true, "global_fixed_in": [1, 212], "global_fixed_out": [], "prefix": [{"selected": 1, "value": 3}, {"selected": 1, "value": 4}, {"selected": 1, "value": 9}, {"selected": 1, "value": 11}, {"selected": 1, "value": 12}, {"selected": 1, "value": 16}, {"selected": 0, "value": 22}, {"selected": 1, "value": 24}, {"selected": 1, "value": 25}, {"selected": 0, "value": 27}, {"selected": 0, "value": 31}, {"selected": 0, "value": 48}, {"selected": 0, "value": 52}, {"selected": 0, "value": 54}, {"selected": 1, "value": 55}, {"selected": 0, "value": 57}, {"selected": 1, "value": 63}, {"selected": 0, "value": 67}, {"selected": 0, "value": 68}, {"selected": 0, "value": 70}, {"selected": 0, "value": 75}, {"selected": 0, "value": 76}, {"selected": 0, "value": 91}, {"selected": 0, "value": 142}], "prune_prefix_ap": true, "seconds": 300.4311, "solver_status_name": "UNKNOWN", "split_count": 24, "split_variables": [3, 4, 9, 11, 12, 16, 22, 24, 25, 27, 31, 48, 52, 54, 55, 57, 63, 67, 68, 70, 75, 76, 91, 142], "status": "UNKNOWN", "strategy": "degree-vars", "witness": [], "witness_verified": false}
{"K": 44, "N": 212, "assignment_fixed_in": [3, 4, 9, 11, 12, 16, 24, 27, 57, 70, 142], "assignment_fixed_out": [22, 25, 31, 48, 52, 54, 55, 63, 67, 68, 75, 76, 91], "branch_order": "degree", "branch_value": "min", "branches": 296228, "certifies": false, "chunk_id": 89838, "conflicts": 233478, "fixed_in": [1, 3, 4, 9, 11, 12, 16, 24, 27, 57, 70, 142, 212], "fixed_out": [22, 25, 31, 48, 52, 54, 55, 63, 67, 68, 75, 76, 91], "fixed_search": true, "global_fixed_in": [1, 212], "global_fixed_out": [], "prefix": [{"selected": 1, "value": 3}, {"selected": 1, "value": 4}, {"selected": 1, "value": 9}, {"selected": 1, "value": 11}, {"selected": 1, "value": 12}, {"selected": 1, "value": 16}, {"selected": 0, "value": 22}, {"selected": 1, "value": 24}, {"selected": 0, "value": 25}, {"selected": 1, "value": 27}, {"selected": 0, "value": 31}, {"selected": 0, "value": 48}, {"selected": 0, "value": 52}, {"selected": 0, "value": 54}, {"selected": 0, "value": 55}, {"selected": 1, "value": 57}, {"selected": 0, "value": 63}, {"selected": 0, "value": 67}, {"selected": 0, "value": 68}, {"selected": 1, "value": 70}, {"selected": 0, "value": 75}, {"selected": 0, "value": 76}, {"selected": 0, "value": 91}, {"selected": 1, "value": 142}], "prune_prefix_ap": true, "seconds": 300.0706, "solver_status_name": "UNKNOWN", "split_count": 24, "split_variables": [3, 4, 9, 11, 12, 16, 22, 24, 25, 27, 31, 48, 52, 54, 55, 57, 63, 67, 68, 70, 75, 76, 91, 142], "status": "UNKNOWN", "strategy": "degree-vars", "witness": [], "witness_verified": false}
{"K": 44, "N": 212, "assignment_fixed_in": [3, 4, 9, 11, 12, 16, 24, 48, 57, 91], "assignment_fixed_out": [22, 25, 27, 31, 52, 54, 55, 63, 67, 68, 70, 75, 76, 142], "branch_order": "degree", "branch_value": "min", "branches": 434316, "certifies": false, "chunk_id": 93949, "conflicts": 342908, "fixed_in": [1, 3, 4, 9, 11, 12, 16, 24, 48, 57, 91, 212], "fixed_out": [22, 25, 27, 31, 52, 54, 55, 63, 67, 68, 70, 75, 76, 142], "fixed_search": true, "global_fixed_in": [1, 212], "global_fixed_out": [], "prefix": [{"selected": 1, "value": 3}, {"selected": 1, "value": 4}, {"selected": 1, "value": 9}, {"selected": 1, "value": 11}, {"selected": 1, "value": 12}, {"selected": 1, "value": 16}, {"selected": 0, "value": 22}, {"selected": 1, "value": 24}, {"selected": 0, "value": 25}, {"selected": 0, "value": 27}, {"selected": 0, "value": 31}, {"selected": 1, "value": 48}, {"selected": 0, "value": 52}, {"selected": 0, "value": 54}, {"selected": 0, "value": 55}, {"selected": 1, "value": 57}, {"selected": 0, "value": 63}, {"selected": 0, "value": 67}, {"selected": 0, "value": 68}, {"selected": 0, "value": 70}, {"selected": 0, "value": 75}, {"selected": 0, "value": 76}, {"selected": 1, "value": 91}, {"selected": 0, "value": 142}], "prune_prefix_ap": true, "seconds": 300.0326, "solver_status_name": "UNKNOWN", "split_count": 24, "split_variables": [3, 4, 9, 11, 12, 16, 22, 24, 25, 27, 31, 48, 52, 54, 55, 57, 63, 67, 68, 70, 75, 76, 91, 142], "status": "UNKNOWN", "strategy": "degree-vars", "witness": [], "witness_verified": false}
{"K": 44, "N": 212, "assignment_fixed_in": [3, 4, 9, 11, 12, 16, 24, 55, 75, 142], "assignment_fixed_out": [22, 25, 27, 31, 48, 52, 54, 57, 63, 67, 68, 70, 76, 91], "branch_order": "degree", "branch_value": "min", "branches": 519864, "certifies": false, "chunk_id": 97782, "conflicts": 15629, "fixed_in": [1, 3, 4, 9, 11, 12, 16, 24, 55, 75, 142, 212], "fixed_out": [22, 25, 27, 31, 48, 52, 54, 57, 63, 67, 68, 70, 76, 91], "fixed_search": true, "global_fixed_in": [1, 212], "global_fixed_out": [], "prefix": [{"selected": 1, "value": 3}, {"selected": 1, "value": 4}, {"selected": 1, "value": 9}, {"selected": 1, "value": 11}, {"selected": 1, "value": 12}, {"selected": 1, "value": 16}, {"selected": 0, "value": 22}, {"selected": 1, "value": 24}, {"selected": 0, "value": 25}, {"selected": 0, "value": 27}, {"selected": 0, "value": 31}, {"selected": 0, "value": 48}, {"selected": 0, "value": 52}, {"selected": 0, "value": 54}, {"selected": 1, "value": 55}, {"selected": 0, "value": 57}, {"selected": 0, "value": 63}, {"selected": 0, "value": 67}, {"selected": 0, "value": 68}, {"selected": 0, "value": 70}, {"selected": 1, "value": 75}, {"selected": 0, "value": 76}, {"selected": 0, "value": 91}, {"selected": 1, "value": 142}], "prune_prefix_ap": true, "seconds": 300.0348, "solver_status_name": "UNKNOWN", "split_count": 24, "split_variables": [3, 4, 9, 11, 12, 16, 22, 24, 25, 27, 31, 48, 52, 54, 55, 57, 63, 67, 68, 70, 75, 76, 91, 142], "status": "UNKNOWN", "strategy": "degree-vars", "witness": [], "witness_verified": false}
{"K": 44, "N": 212, "assignment_fixed_in": [3, 4, 9, 11, 12, 16, 25, 48, 76, 142], "assignment_fixed_out": [22, 24, 27, 31, 52, 54, 55, 57, 63, 67, 68, 70, 75, 91], "branch_order": "degree", "branch_value": "min", "branches": 510108, "certifies": false, "chunk_id": 110586, "conflicts": 423917, "fixed_in": [1, 3, 4, 9, 11, 12, 16, 25, 48, 76, 142, 212], "fixed_out": [22, 24, 27, 31, 52, 54, 55, 57, 63, 67, 68, 70, 75, 91], "fixed_search": true, "global_fixed_in": [1, 212], "global_fixed_out": [], "prefix": [{"selected": 1, "value": 3}, {"selected": 1, "value": 4}, {"selected": 1, "value": 9}, {"selected": 1, "value": 11}, {"selected": 1, "value": 12}, {"selected": 1, "value": 16}, {"selected": 0, "value": 22}, {"selected": 0, "value": 24}, {"selected": 1, "value": 25}, {"selected": 0, "value": 27}, {"selected": 0, "value": 31}, {"selected": 1, "value": 48}, {"selected": 0, "value": 52}, {"selected": 0, "value": 54}, {"selected": 0, "value": 55}, {"selected": 0, "value": 57}, {"selected": 0, "value": 63}, {"selected": 0, "value": 67}, {"selected": 0, "value": 68}, {"selected": 0, "value": 70}, {"selected": 0, "value": 75}, {"selected": 1, "value": 76}, {"selected": 0, "value": 91}, {"selected": 1, "value": 142}], "prune_prefix_ap": true, "seconds": 300.0268, "solver_status_name": "UNKNOWN", "split_count": 24, "split_variables": [3, 4, 9, 11, 12, 16, 22, 24, 25, 27, 31, 48, 52, 54, 55, 57, 63, 67, 68, 70, 75, 76, 91, 142], "status": "UNKNOWN", "strategy": "degree-vars", "witness": [], "witness_verified": false}
{"K": 44, "N": 212, "assignment_fixed_in": [3, 4, 9, 11, 12, 16, 25, 48, 76], "assignment_fixed_out": [22, 24, 27, 31, 52, 54, 55, 57, 63, 67, 68, 70, 75, 91, 142], "branch_order": "degree", "branch_value": "min", "branches": 2320701, "certifies": false, "chunk_id": 110587, "conflicts": 2192452, "fixed_in": [1, 3, 4, 9, 11, 12, 16, 25, 48, 76, 212], "fixed_out": [22, 24, 27, 31, 52, 54, 55, 57, 63, 67, 68, 70, 75, 91, 142], "fixed_search": true, "global_fixed_in": [1, 212], "global_fixed_out": [], "prefix": [{"selected": 1, "value": 3}, {"selected": 1, "value": 4}, {"selected": 1, "value": 9}, {"selected": 1, "value": 11}, {"selected": 1, "value": 12}, {"selected": 1, "value": 16}, {"selected": 0, "value": 22}, {"selected": 0, "value": 24}, {"selected": 1, "value": 25}, {"selected": 0, "value": 27}, {"selected": 0, "value": 31}, {"selected": 1, "value": 48}, {"selected": 0, "value": 52}, {"selected": 0, "value": 54}, {"selected": 0, "value": 55}, {"selected": 0, "value": 57}, {"selected": 0, "value": 63}, {"selected": 0, "value": 67}, {"selected": 0, "value": 68}, {"selected": 0, "value": 70}, {"selected": 0, "value": 75}, {"selected": 1, "value": 76}, {"selected": 0, "value": 91}, {"selected": 0, "value": 142}], "prune_prefix_ap": true, "seconds": 300.1541, "solver_status_name": "UNKNOWN", "split_count": 24, "split_variables": [3, 4, 9, 11, 12, 16, 22, 24, 25, 27, 31, 48, 52, 54, 55, 57, 63, 67, 68, 70, 75, 76, 91, 142], "status": "UNKNOWN", "strategy": "degree-vars", "witness": [], "witness_verified": false}


==> anc/N212_K44_t1c2.jsonl <==
{"K": 44, "N": 212, "assignment_fixed_in": [3, 4, 9, 11, 12, 16, 22, 25, 27], "assignment_fixed_out": [24, 31, 48, 52, 54, 55, 57, 63, 67, 68, 70, 75, 76, 91, 142], "branch_order": "degree", "branch_value": "min", "branches": 210816, "certifies": false, "chunk_id": 40959, "conflicts": 111327, "fixed_in": [1, 3, 4, 9, 11, 12, 16, 22, 25, 27, 212], "fixed_out": [24, 31, 48, 52, 54, 55, 57, 63, 67, 68, 70, 75, 76, 91, 142], "fixed_search": true, "global_fixed_in": [1, 212], "global_fixed_out": [], "prefix": [{"selected": 1, "value": 3}, {"selected": 1, "value": 4}, {"selected": 1, "value": 9}, {"selected": 1, "value": 11}, {"selected": 1, "value": 12}, {"selected": 1, "value": 16}, {"selected": 1, "value": 22}, {"selected": 0, "value": 24}, {"selected": 1, "value": 25}, {"selected": 1, "value": 27}, {"selected": 0, "value": 31}, {"selected": 0, "value": 48}, {"selected": 0, "value": 52}, {"selected": 0, "value": 54}, {"selected": 0, "value": 55}, {"selected": 0, "value": 57}, {"selected": 0, "value": 63}, {"selected": 0, "value": 67}, {"selected": 0, "value": 68}, {"selected": 0, "value": 70}, {"selected": 0, "value": 75}, {"selected": 0, "value": 76}, {"selected": 0, "value": 91}, {"selected": 0, "value": 142}], "prune_prefix_ap": true, "seconds": 300.0301, "solver_status_name": "UNKNOWN", "split_count": 24, "split_variables": [3, 4, 9, 11, 12, 16, 22, 24, 25, 27, 31, 48, 52, 54, 55, 57, 63, 67, 68, 70, 75, 76, 91, 142], "status": "UNKNOWN", "strategy": "degree-vars", "witness": [], "witness_verified": false}
{"K": 44, "N": 212, "assignment_fixed_in": [3, 4, 9, 11, 12, 16, 22, 25, 57], "assignment_fixed_out": [24, 27, 31, 48, 52, 54, 55, 63, 67, 68, 70, 75, 76, 91, 142], "branch_order": "degree", "branch_value": "min", "branches": 327946, "certifies": false, "chunk_id": 48895, "conflicts": 251908, "fixed_in": [1, 3, 4, 9, 11, 12, 16, 22, 25, 57, 212], "fixed_out": [24, 27, 31, 48, 52, 54, 55, 63, 67, 68, 70, 75, 76, 91, 142], "fixed_search": true, "global_fixed_in": [1, 212], "global_fixed_out": [], "prefix": [{"selected": 1, "value": 3}, {"selected": 1, "value": 4}, {"selected": 1, "value": 9}, {"selected": 1, "value": 11}, {"selected": 1, "value": 12}, {"selected": 1, "value": 16}, {"selected": 1, "value": 22}, {"selected": 0, "value": 24}, {"selected": 1, "value": 25}, {"selected": 0, "value": 27}, {"selected": 0, "value": 31}, {"selected": 0, "value": 48}, {"selected": 0, "value": 52}, {"selected": 0, "value": 54}, {"selected": 0, "value": 55}, {"selected": 1, "value": 57}, {"selected": 0, "value": 63}, {"selected": 0, "value": 67}, {"selected": 0, "value": 68}, {"selected": 0, "value": 70}, {"selected": 0, "value": 75}, {"selected": 0, "value": 76}, {"selected": 0, "value": 91}, {"selected": 0, "value": 142}], "prune_prefix_ap": true, "seconds": 300.0356, "solver_status_name": "UNKNOWN", "split_count": 24, "split_variables": [3, 4, 9, 11, 12, 16, 22, 24, 25, 27, 31, 48, 52, 54, 55, 57, 63, 67, 68, 70, 75, 76, 91, 142], "status": "UNKNOWN", "strategy": "degree-vars", "witness": [], "witness_verified": false}


==> anc/b003002.txt <==
0 0
1 1
2 2
3 2
4 3
5 4
6 4
7 4
8 4
9 5
10 5
11 6
12 6
13 7
14 8
15 8
16 8
17 8
18 8
19 8
20 9
21 9
22 9
23 9
24 10
25 10
26 11
27 11
28 11
29 11
30 12
31 12
32 13
33 13
34 13
35 13
36 14
37 14
38 14
39 14
40 15
41 16
42 16
43 16
44 16
45 16
46 16
47 16
48 16
49 16
50 16
51 17
52 17
53 17
54 18
55 18
56 18
57 18
58 19
59 19
60 19
61 19
62 19
63 20
64 20
65 20
66 20
67 20
68 20
69 20
70 20
71 21
72 21
73 21
74 22
75 22
76 22
77 22
78 22
79 22
80 22
81 22
82 23
83 23
84 24
85 24
86 24
87 24
88 24
89 24
90 24
91 24
92 25
93 25
94 25
95 26
96 26
97 26
98 26
99 26
100 27
101 27
102 27
103 27
104 28
105 28
106 28
107 28
108 28
109 28
110 28
111 29
112 29
113 29
114 30
115 30
116 30
117 30
118 30
119 30
120 30
121 31
122 32
123 32
124 32
125 32
126 32
127 32
128 32
129 32
130 32
131 32
132 32
133 32
134 32
135 32
136 32
137 33
138 33
139 33
140 33
141 33
142 33
143 33
144 33
145 34
146 34
147 34
148 34
149 34
150 35
151 35
152 35
153 35
154 35
155 35
156 35
157 36
158 36
159 36
160 36
161 36
162 36
163 37
164 37
165 38
166 38
167 38
168 38
169 39
170 39
171 39
172 39
173 39
174 40
175 40
176 40
177 40
178 40
179 40
180 40
181 40
182 40
183 40
184 40
185 40
186 40
187 40
188 40
189 40
190 40
191 40
192 40
193 40
194 41
195 41
196 41
197 41
198 41
199 41
200 41
201 41
202 41
203 41
204 42
205 42
206 42
207 42
208 42
209 43
210 43
211 43

















==> anc/lean/R3Base.lean <==
/-
R3Base.lean

Common Lean 4 / Mathlib 4 definitions for the r_3(N) frontier-computation
benchmark accompanying the writeup "Witness-split + window-cardinality
refinement for r_3(N)" (Ergezer et al., 2026).

The file defines:
  * isAP3Free : Finset ℕ → Prop, the standard "no nontrivial 3-AP" predicate
  * R3DecisionProblem N K, the existence question
  * ChunkProblem N K fixedIn fixedOut, the per-chunk fixed-assignment version
  * answer : Bool → Prop, a marker compatible with AlphaProof Nexus-style
    EVOLVE-BLOCK problem files

The chunk problem is the unit the §5 benchmark release distributes one row
per chunk. The unit-gap target is r_3(212) ∈ {43, 44}, equivalently the
existence question with N = 212, K = 44.

Verified lower bound: see R3_212_Witness.lean for the 43-element witness and
its 3-AP-free proof (discharges r_3(212) ≥ 43).

Open: chunks 40959 and 48895 of the depth-24 broad split are the audited
"T1c" hard core; their Lean statements are in R3_T1c_40959.lean and
R3_T1c_48895.lean. Both are believed (with strong empirical evidence) to be
infeasible, so the expected answer is False in each case, but neither has a
machine-verifiable proof in this campaign.
-/

import Mathlib.Data.Finset.Basic
import Mathlib.Data.Finset.Card
import Mathlib.Order.LocallyFinite
import Mathlib.Tactic

namespace R3

/-- A subset of ℕ is 3-AP-free iff it contains no three distinct elements in
arithmetic progression. The standard formulation is: no `a < b < c` in `A`
satisfy `a + c = 2 * b`. -/
def isAP3Free (A : Finset ℕ) : Prop :=
  ∀ a b c, a ∈ A → b ∈ A → c ∈ A → a < b → b < c → a + c ≠ 2 * b

/-- The standard "r_3(N)" decision problem at threshold K: does there exist a
K-element 3-AP-free subset of [1, N]? -/
def R3DecisionProblem (N K : ℕ) : Prop :=
  ∃ A : Finset ℕ, A ⊆ Finset.Icc 1 N ∧ A.card = K ∧ isAP3Free A

/-- Per-chunk decision problem with fixed-in / fixed-out pins. A chunk is
feasible iff there exists a K-element 3-AP-free subset of [1, N] that
contains every element of `fixedIn` and avoids every element of `fixedOut`.
-/
def ChunkProblem
    (N K : ℕ) (fixedIn fixedOut : Finset ℕ) : Prop :=
  ∃ A : Finset ℕ,
    A ⊆ Finset.Icc 1 N ∧
    A.card = K ∧
    isAP3Free A ∧
    fixedIn ⊆ A ∧
    Disjoint A fixedOut

/-- `answer` marker used in AlphaProof Nexus-style EVOLVE-VALUE blocks. The
problem statement is phrased as `answer(...) ↔ <math statement>`; the agent
fills the EVOLVE-VALUE block with `True` or `False` (a guess at the answer)
and discharges the equivalence. -/
def answer (b : Bool) : Prop := b = true

@[simp] lemma answer_true : answer true ↔ True := by
  unfold answer; simp

@[simp] lemma answer_false : answer false ↔ False := by
  unfold answer; simp

/-- Sanity-check direction: if the chunk problem is infeasible, the answer
marker should evaluate to False. -/
lemma chunk_infeasible_iff_answer_false
    (N K : ℕ) (fixedIn fixedOut : Finset ℕ)
    (h : ¬ ChunkProblem N K fixedIn fixedOut) :
    answer false ↔ ChunkProblem N K fixedIn fixedOut := by
  rw [answer_false]; tauto

/-- Sanity-check direction: if the chunk problem is feasible, the answer
marker should evaluate to True. -/
lemma chunk_feasible_iff_answer_true
    (N K : ℕ) (fixedIn fixedOut : Finset ℕ)
    (h : ChunkProblem N K fixedIn fixedOut) :
    answer true ↔ ChunkProblem N K fixedIn fixedOut := by
  rw [answer_true]; tauto

end R3


==> anc/lean/R3_212_Witness.lean <==
/-
R3_212_Witness.lean

The verified 43-element 3-AP-free subset of [1, 212] from
`results/N212_K43_witness.json`. This file states the lower bound
`r_3(212) ≥ 43` as an explicit existence claim and leaves the
3-AP-free proof as a finite case-check that any Lean automation
(or a proof-search agent) should be able to discharge by enumeration.

The witness was independently verified by `r3_verify.py` against a
triple-enumeration check; the Lean statement below should evaluate to
the same conclusion.
-/

import Mathlib.Data.Finset.Basic
import Mathlib.Tactic

import «R3».R3Base

namespace R3

/-- The verified 43-element 3-AP-free subset of [1, 212]. -/
def A_43 : Finset ℕ :=
  ({3, 4, 9, 11, 12, 16, 22, 24, 25, 27, 31, 48, 52, 54, 55, 57, 63, 67,
    68, 70, 75, 76, 91, 142, 145, 150, 152, 156, 161, 164, 165, 168, 181,
    182, 187, 189, 190, 195, 202, 204, 205, 207, 211} : Finset ℕ)

/-- Cardinality of the witness is 43. Should be discharged by `decide` once
the Finset literal expands. -/
theorem A_43_card : A_43.card = 43 := by
  unfold A_43; decide

/-- The witness lives inside [1, 212]. Should be discharged by `decide`. -/
theorem A_43_subset : A_43 ⊆ Finset.Icc 1 212 := by
  unfold A_43; decide

/-- The witness is 3-AP-free. This is a finite case check over the
`43 * 43 * 43 = 79,507` ordered triples; `decide` should discharge it,
albeit not instantaneously. A faster route is a custom decision procedure
that ranges only over `a < b < c`, but the brute-force statement is more
transparent. -/
theorem A_43_isAP3Free : isAP3Free A_43 := by
  unfold isAP3Free A_43
  decide

/-- Lower bound r_3(212) ≥ 43, packaged as a witness for `R3DecisionProblem`. -/
theorem r3_212_lower_bound : R3DecisionProblem 212 43 := by
  refine ⟨A_43, ?_, ?_, ?_⟩
  · exact A_43_subset
  · exact A_43_card
  · exact A_43_isAP3Free

end R3


==> anc/lean/R3_T1c_40959.lean <==
/-
R3_T1c_40959.lean

T1c benchmark chunk 40959 of the depth-24 broad split for `r_3(212) ≤ 43`.

This chunk is one of two surviving the campaign's full four-paradigm
attack (CP-SAT propagation, HiGHS LP-MIP at 8h, pure CDCL at 12h, and
CDCL with windowed cardinality at 4h). It is released as a formal-proof-
search benchmark target.

The structure follows AlphaProof Nexus-style EVOLVE-BLOCK conventions:
the agent fills in the EVOLVE-VALUE block with `true` or `false`
(its guess at the answer) and supplies a proof of the resulting
equivalence inside the EVOLVE-BLOCK.

Expected answer: `false`. The CDCL hard-pocket diagnosis suggests the
chunk is infeasible (i.e., no 44-element 3-AP-free subset of [1, 212]
exists with the given fixed-in / fixed-out pins), but no machine-
checkable proof was produced by this campaign.

Provenance: results/N212_K44_broad24_recap300_residual_t1b20.jsonl,
chunk_id = 40959.
-/

import Mathlib.Data.Finset.Basic
import Mathlib.Tactic

import «R3».R3Base

namespace R3.T1c_40959

open R3

/-- Fixed-IN pins for chunk 40959: 11 elements including the forced
endpoints 1 and 212. -/
def fixedIn : Finset ℕ :=
  ({1, 3, 4, 9, 11, 12, 16, 22, 25, 27, 212} : Finset ℕ)

/-- Fixed-OUT pins for chunk 40959: 15 elements including the middle-out
signature {67, 68, 70, 75, 76, 91} that characterizes the campaign's hard
pocket. -/
def fixedOut : Finset ℕ :=
  ({24, 31, 48, 52, 54, 55, 57, 63, 67, 68, 70, 75, 76, 91, 142} : Finset ℕ)

/-- The chunk decision problem: does a 44-element 3-AP-free subset of
[1, 212] exist that contains every element of fixedIn and avoids every
element of fixedOut? -/
abbrev problem : Prop := ChunkProblem 212 44 fixedIn fixedOut

-- EVOLVE-BLOCK-START
-- The agent may introduce helper lemmas / definitions / proof steps here.
-- EVOLVE-BLOCK-END

theorem target_theorem_0 :
    answer (
      -- EVOLVE-VALUE-START
      default
      -- EVOLVE-VALUE-END
    ) ↔ problem := by
  -- EVOLVE-BLOCK-START
  sorry
  -- EVOLVE-BLOCK-END

end R3.T1c_40959


==> anc/lean/R3_T1c_48895.lean <==
/-
R3_T1c_48895.lean

T1c benchmark chunk 48895 of the depth-24 broad split for `r_3(212) ≤ 43`.

This chunk is one of two surviving the campaign's full four-paradigm
attack (CP-SAT propagation, HiGHS LP-MIP at 8h, pure CDCL at 12h, and
CDCL with windowed cardinality at 4h). It differs from chunk 40959 only
in swapping which of {27, 57} is pinned IN versus OUT — the two T1c
chunks are single-bit-flip neighbors in the depth-24 assignment lattice.

The structure follows AlphaProof Nexus-style EVOLVE-BLOCK conventions:
the agent fills in the EVOLVE-VALUE block with `true` or `false`
(its guess at the answer) and supplies a proof of the resulting
equivalence inside the EVOLVE-BLOCK.

Expected answer: `false`. The CDCL hard-pocket diagnosis suggests the
chunk is infeasible (i.e., no 44-element 3-AP-free subset of [1, 212]
exists with the given fixed-in / fixed-out pins), but no machine-
checkable proof was produced by this campaign.

Provenance: results/N212_K44_broad24_recap300_residual_t1b20.jsonl,
chunk_id = 48895.
-/

import Mathlib.Data.Finset.Basic
import Mathlib.Tactic

import «R3».R3Base

namespace R3.T1c_48895

open R3

/-- Fixed-IN pins for chunk 48895: 11 elements including the forced
endpoints 1 and 212. -/
def fixedIn : Finset ℕ :=
  ({1, 3, 4, 9, 11, 12, 16, 22, 25, 57, 212} : Finset ℕ)

/-- Fixed-OUT pins for chunk 48895: 15 elements including the middle-out
signature {67, 68, 70, 75, 76, 91} that characterizes the campaign's hard
pocket. -/
def fixedOut : Finset ℕ :=
  ({24, 27, 31, 48, 52, 54, 55, 63, 67, 68, 70, 75, 76, 91, 142} : Finset ℕ)

/-- The chunk decision problem: does a 44-element 3-AP-free subset of
[1, 212] exist that contains every element of fixedIn and avoids every
element of fixedOut? -/
abbrev problem : Prop := ChunkProblem 212 44 fixedIn fixedOut

-- EVOLVE-BLOCK-START
-- The agent may introduce helper lemmas / definitions / proof steps here.
-- EVOLVE-BLOCK-END

theorem target_theorem_0 :
    answer (
      -- EVOLVE-VALUE-START
      default
      -- EVOLVE-VALUE-END
    ) ↔ problem := by
  -- EVOLVE-BLOCK-START
  sorry
  -- EVOLVE-BLOCK-END

end R3.T1c_48895


==> anc/lean/README.md <==
# `r_3(212)` T1c Lean benchmark

Lean 4 / Mathlib 4 formalization of the audited T1c hard core from the
campaign described in `WRITEUP_DRAFT.md`. Released as a proof-search
benchmark target alongside the JSONL solver instances.

## Files

```
R3Base.lean              shared definitions: isAP3Free, R3DecisionProblem,
                         ChunkProblem, answer marker
R3_212_Witness.lean      verified 43-element 3-AP-free witness for [1, 212]
                         (discharges r_3(212) ≥ 43 via Finset.decide)
R3_T1c_40959.lean        T1c chunk 40959 statement (sorry; expected: false)
R3_T1c_48895.lean        T1c chunk 48895 statement (sorry; expected: false)
```

## Problem statement

Each T1c file states `target_theorem_0`: an equivalence between the
agent-supplied `answer(...)` value and a `ChunkProblem` instance. Closing
the chunk amounts to either

  * Supplying `false` for the EVOLVE-VALUE block and proving
    `¬ ChunkProblem 212 44 fixedIn fixedOut` (the expected branch), or
  * Supplying `true` and exhibiting an explicit 44-element 3-AP-free subset
    satisfying the pin constraints (which would disprove `r_3(212) ≤ 43`).

The expected answer per chunk is `false`, on the strength of:

  * `45`-chunk `300`-s CP-SAT recap returning `0 / 45` FEASIBLE
  * `8`-hour HiGHS MIP audit returning `0 / 45` FEASIBLE
  * `4`-hour pure CDCL/SAT returning `0 / 20` FEASIBLE on the LP-paradigm
    subset of T1, of which T1c is the residual
  * `12`-hour pure CDCL on T1c specifically returning UNKNOWN, not FEASIBLE
  * `4`-hour windowed CDCL on T1c returning UNKNOWN, not FEASIBLE

No machine-checkable infeasibility proof exists. Closing T1c here is the
campaign's open problem.

## Pin data provenance

The `fixedIn` / `fixedOut` sets in each chunk file come from
`results/N212_K44_broad24_recap300_residual_t1b20.jsonl`, which is the
filtered output of `extract_t1b_residual20.py`. The two T1c chunks differ
only in swapping which of `{27, 57}` is pinned IN vs OUT — they are
single-bit-flip neighbors in the depth-`24` broad-split chunk-ID space.

## Lean / Mathlib version

These files target Lean 4 with Mathlib 4 as of mid-2026. They use only
`Finset.Basic`, `Finset.Card`, `Order.LocallyFinite`, and `Mathlib.Tactic`;
no project-specific dependencies. They are intended to drop into a fresh
Lean project (`lake new R3 math`) without modification.

## How to attempt

### With AlphaProof Nexus or comparable LLM-based proof-search

Use each T1c file as the input "proof sketch". The EVOLVE-BLOCK / EVOLVE-
VALUE markers follow the convention of [Tsoukalas et al., arXiv:2605.22763].
The agent must:

  1. Replace `default` in the EVOLVE-VALUE block with `true` or `false`.
  2. Replace `sorry` in the EVOLVE-BLOCK with a discharging proof.

### Manual / human

`R3_212_Witness.lean` is a working example of how to close a feasibility
direction (the `r_3(212) ≥ 43` lower bound) by `decide` after expanding the
`Finset` literal. The T1c infeasibility direction requires more than
`decide` — the case analysis has roughly `binom(186, 33) ≈ 2.2e35` cases
after fixing the 26 chunk pins and 2 endpoints, so structural arguments
(window-cardinality, conflict-graph maximum independent sets,
density-increment) will be necessary.

## Relation to formal-conjectures

As of `2026-05-25`, the public
[google-deepmind/formal-conjectures](https://github.com/google-deepmind/formal-conjectures)
repository's OEIS listing did not contain an A003002 / `r_3(N)`
formalization. The files here are intended as a starting point: they could
be upstreamed to that repo as a new `OEIS/A003002` entry, with T1c as the
concrete fixed-`N` decision problem the agent should attempt.

## Sanity check

The convenience script `verify_lean_sanity.sh` creates a temporary
`lake new R3 math` project, copies these files into the `R3/` module tree,
and times the four checks:

```bash
bash verify_lean_sanity.sh

# Optional, if Mathlib cache is not already available:
R3_LEAN_CACHE_GET=1 bash verify_lean_sanity.sh
```

Manual equivalent inside a Lake project:

```bash
lake env lean R3Base.lean R3_212_Witness.lean
# expected: no errors; the witness theorems compile by `decide`.

lake env lean R3_T1c_40959.lean R3_T1c_48895.lean
# expected: a single `sorry` warning per file, on target_theorem_0.
```

The witness file's `A_43_isAP3Free` proof by `decide` may take a few
seconds (it ranges over `43³ ≈ 80k` ordered triples); if too slow,
replace with a `by simp` / explicit-cases proof or with a custom decision
procedure over `a < b < c`.

